A census of hyperbolic platonic manifolds and augmented knotted trivalent graphs

We call a 3-manifold Platonic if it can be decomposed into isometric Platonic solids. Generalizing an earlier publication by the author and others where this was done in case of the hyperbolic ideal tetrahedron, we give a census of hyperbolic Platonic manifolds and all of their Platonic tessellations. For the octahedral case, we also identify which manifolds are complements of an augmented knotted trivalent graph and give the corresponding link. A (small version of) the Platonic census and the related improved algorithms have been incorporated into SnapPy. The census also comes in Regina format. In the appendix, we show that an ideal cubical tessellation can be subdivided into an ideal geometric triangulation.

==> anc/AugKTG/LINK_CREATION.txt <==
*******************************************************************************
* 1. Introduction                                                             *
*******************************************************************************

Here, we describe the steps that were used to find all augmented knotted
trivalent graphs (AugKTGs) up to a certain number of A-moves.

Keep in mind that the number n given to the program generating AugKTGs or used
in a file name such as PD_codes_2.txt is the number of A-moves. This means that
the complement has 2 * (n+1) octahedra.

In particular, the small census ships with AugKTGs up to 2 A-moves and the
large census up to 3 A-moves.

*******************************************************************************
* 2. Steps to generate AugKTGs and add them to the octahedral census          *
*******************************************************************************

* Step 0: Compile the code in AugKTG/src/, see instructions in
  AugKTG/src/COMPILE.

* Step 1: Generate all PD codes of AugKTGs with a given number of A-moves, here
  up to two A-moves:

     AugKTG/src/genAugmentedKTG 0 > AugKTG/data/PD_codes_0.txt
     AugKTG/src/genAugmentedKTG 1 > AugKTG/data/PD_codes_1.txt
     AugKTG/src/genAugmentedKTG 2 > AugKTG/data/PD_codes_2.txt

* Step 2: Put the results together into one file:

     cat AugKTG/data/PD_codes_[012].txt >AugKTG/data/PD_codes_up_to_2.txt

* Step 3: Switch to the directory with the SnapPy database files:

     cd snappy

* Step 4: For each PD code, get the complement and identify the corresponding
  octahedral manifold. If we already saw the octahedral manifold, discard the
  PD code. Otherwise, write a line containing the manifold name, the
  decorated isomorphism signature of the complement, and the DT code of the
  link:

     python ../AugKTG/python/PDcodesToOctahedralMfd.py \
            ../AugKTG/data/PD_codes_up_to_2.txt \
          > ../AugKTG/data/OctMfdToLink_up_to_2.txt

* Step 5: Make a copy of the SnapPy database file for the octahedral
  orientable cusped census. Add two columns "DT" and "isAugKTG". For each entry
  from the previous step, set isAugKTG and the DT code and overwrite the
  triangulation column to effectively change the peripheral curves to the ones
  coming from the link:

     python ../AugKTG/python/addLinksToDB.py \
            ../AugKTG/data/OctMfdToLink_up_to_2.txt \
            octahedral_orientable_cusped_census \
            octahedralOrientableCuspedCensus.sqlite \
            octahedralOrientableCuspedCensusWithAugKTG.sqlite



==> anc/AugKTG/python/PDcodesToOctahedralMfd.py <==
#!/usr/bin/python

from snappy import Link
from spherogram import DTcodec

import sys

sys.path.append('.')

from platonicCensus import OctahedralOrientableCuspedCensus

def identify_octahedral_manifold(link):
    for i in range(100):
        mfd = link.exterior()
        oct_mfd = OctahedralOrientableCuspedCensus.identify(mfd)
        if oct_mfd:
            return oct_mfd.name()

    raise Exception("Failed to identify %s" % link.PD_code())

def get_isomorphism_signature(link):
    for i in range(100):
        mfd = link.exterior()
        isomo = mfd.isometry_signature()
        if isomo:
            return isomo
    raise Exception("Failed to get isometry signature %s" % link.PD_code())

def get_geometric(name, M):

    for i in range(100):
        if 'positive' in M.solution_type():
            return M
        M.randomize()

    if 'positive' in M.solution_type():
        return M

    print >> sys.stderr, ("WARNING not geometric %s" % name)

    return M

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print >>sys.stderr, (
            "Usage: PDcodesToOctahedralMfd.py FILE_OF_PD_CODES")
        sys.exit(1)

    already_seen = set()
    already_seen_isomosig = set()

    for pd_code in open(sys.argv[1]).read().split('\n'):
        if pd_code:
            print >>sys.stderr, ".",

            link = Link(eval(pd_code))

            isomosig = get_isomorphism_signature(link)

            if not isomosig in already_seen_isomosig:
                already_seen_isomosig.add(isomosig)

                oct_mfd_name = identify_octahedral_manifold(link)

                if not oct_mfd_name in already_seen:
                    already_seen.add(oct_mfd_name)

                    geom_mfd = get_geometric(oct_mfd_name, link.exterior())
                    
                    decorated_isosig = geom_mfd.triangulation_isosig(
                        decorated=True)
                
                    dt_code = DTcodec(link.DT_code()).encode(
                        header = False, alphabetical=True, flips='auto')

                    print oct_mfd_name, decorated_isosig, dt_code
                    sys.stdout.flush()




==> anc/AugKTG/python/addLinksToDB.py <==
#!/usr/bin/python

import spherogram

import sqlite3

import sys
import shutil
import binascii

alter_querries = [
    "ALTER TABLE %s ADD COLUMN DT text",
    "ALTER TABLE %s ADD COLUMN isAugKTG int"
]

update_query = """
UPDATE %s SET isAugKTG = 1, DT = '%s', triangulation = '%s'  WHERE name = '%s'
"""

if __name__ == '__main__':
    if not len(sys.argv) == 5:
        print >> sys.stderr, ("Usage: addDTcodesToDB.py INPUT_FILE TABLE_NAME "
                              "IN.SQLITE OUT.SQLITE")
        sys.exit(1)

    manifold_to_DT_codes_file, table_name, in_sql_file, out_sql_file = (
        sys.argv[1:5])
    
    print "Copying..."
    shutil.copyfile(in_sql_file, out_sql_file)

    connection = sqlite3.connect(out_sql_file)
    for i, alter_query in enumerate(alter_querries):
        print "Altering table (%d/%d)..." % (i+1, len(alter_querries))
        connection.execute(alter_query % table_name)

    print "Adding DT codes",
    for l in open(manifold_to_DT_codes_file).read().split('\n'):
        if l:
            name, decorated_isosig, DT_code = l.split()
            print update_query % (table_name, DT_code, decorated_isosig, name)
            connection.execute(
                update_query % (table_name, DT_code, decorated_isosig, name))

            print ".",
            sys.stdout.flush()

    print
    print "Committing..."
    connection.commit()
    connection.close()

    print "Done"


    


==> anc/AugKTG/src/AugmentedKTG.cpp <==
#include "AugmentedKTG.h"

#include "HalfEdge.h"

#include <boost/optional.hpp>
#include <boost/lexical_cast.hpp>

#include <iostream>

// Specify which kinds of moves are included in
//      AugmentedKTG::PerformReidemeisterMovesGreedily
// which is used in the recursion to enumerated AugmentedKTG's.
// I had hope that adding these moves would avoid re-enumerating
// AugmentedKTG's with the same complement many times, but it had
// actually the opposite effect.
// So enabled only Reidemeister Type I moves for now.

const static bool _greedilyPerformReidemeisterTypeOneMoves = true;
const static bool _greedilyPerformReidemeisterTypeTwoMoves = false;
const static bool _greedilyPerformReidemesiterLikeMoves = false;
const static bool _greedilyPerformUntwistTrivalentVertex = false;

namespace SpinNetwork {

    AugmentedKTG::AugmentedKTG() {
	for (int i = 0; i < 4 * 3; i++) {
	    CreateHalfEdge();
	}

	for (int i = 0; i < 4; i++) {
	    FormVertex(
		_halfEdges[3*i + 0], _halfEdges[3*i + 1], _halfEdges[3*i + 2]);
	}

	for (int i = 0; i < 3; i++) {
	    Join(_halfEdges[i], _halfEdges[3*i+3]);
	}
	    
	Join(_halfEdges[ 5], _halfEdges[ 7]);
	Join(_halfEdges[ 8], _halfEdges[10]);
	Join(_halfEdges[11], _halfEdges[ 4]);
    }

    AugmentedKTG::AugmentedKTG(const AugmentedKTG::IsomorphismSignature &iso) {
	for (int i = 0; i < iso.size(); i++) {
	    CreateHalfEdge().lock()->isUnder = bool(iso[i] & (1 << 15));
	}

	for (int i = 0; i < iso.size() / 2; i++) {
	    Join(_halfEdges[2*i], _halfEdges[2*i+1]);
	}

	for (int i = 0; i < iso.size(); i++) {
	    const unsigned short index = iso[i] & ((1 << 15) - 1);
	    _halfEdges[i]->next = _halfEdges[index];
	}
    }

    bool
    AugmentedKTG::HasTrivalentVertex() const {
	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (_halfEdges[i]->Valency() == 3) {
		return true;
	    }
	}
	return false;
    }

    bool
    AugmentedKTG::CanPerformAMove(const HalfEdgePtr &e) const
    {
	return e.lock()->Valency() == 3;
    }

    void
    AugmentedKTG::PerformAMove(const HalfEdgePtr &e)
    {
	HalfEdgeSharedPtr triangle[3][3];

	HalfEdgeSharedPtr current = e.lock();

	for (int i = 0; i < 3; i++) {
	    triangle[i][0] = current;
	    triangle[i][1] = CreateHalfEdge().lock();
	    triangle[i][2] = CreateHalfEdge().lock();
	    current = current->next.lock();
	}

	for (int i = 0; i < 3; i++) {
	    FormVertex(triangle[i][0], triangle[i][1], triangle[i][2]);
	}		       

	for (int i = 0; i < 3; i++) {
	    Join(triangle[i][1],triangle[(i+1) % 3][2]);
	}
    }

    void
    AugmentedKTG::PerformReidemeisterMovesGreedily() {
	bool changed = true;
	while(changed) {
	    changed = false;
	    for (int i = 0; i >= _halfEdges.size(); i++) {
		
		if (_greedilyPerformReidemeisterTypeOneMoves) {
		    if (i >= _halfEdges.size()) { break; }
		    if (CanPerformReidemeisterTypeOneMove(_halfEdges[i])) {
			PerformReidemeisterTypeOneMove(_halfEdges[i]);
			changed = true;
		    }
		}
		if (_greedilyPerformReidemeisterTypeTwoMoves) {
		    if (i >= _halfEdges.size()) { break; }
		    if (CanPerformReidemeisterTypeTwoMove(_halfEdges[i])) {
			PerformReidemeisterTypeTwoMove(_halfEdges[i]);
			changed = true;
		    }
		}
		if (_greedilyPerformReidemesiterLikeMoves) {
		    if (i >= _halfEdges.size()) { break; }
		    if (CanPerformReidemeisterLikeMove(_halfEdges[i])) {
			PerformReidemeisterLikeMove(_halfEdges[i]);
			changed = true;
		    }
		}
		if (_greedilyPerformUntwistTrivalentVertex) {
		    if (i >= _halfEdges.size()) { break; }
		    if (CanPerformUntwistTrivalentVertex(_halfEdges[i])) {
			PerformUntwistTrivalentVertex(_halfEdges[i]);
			changed = true;
		    }
		}
	    }
	}
    }

    void
    AugmentedKTG::PerformAllPossibleReidemeisterTypeOneMoves() {
	bool changed = true;
	while(changed) {
	    changed = false;
	    for (int i = 0; i < _halfEdges.size(); i++) {
		if (CanPerformReidemeisterTypeOneMove(_halfEdges[i])) {
		    PerformReidemeisterTypeOneMove(_halfEdges[i]);
		    changed = true;
		}
	    }
	}
    }

    bool
    AugmentedKTG::CanPerformReidemeisterTypeOneMove(
	const HalfEdgePtr &e) const {
	const HalfEdgeSharedPtr h = e.lock();
	return 
	    (h->Valency() == 4) and
	    (h->next.lock() == h->otherHalf.lock());
    }

    void
    AugmentedKTG::PerformReidemeisterTypeOneMove(const HalfEdgePtr &e) {
	const ConsistencyCheckContext consistency(
	    this,
	    "PerformReidemeisterTypeOneMove on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr subnet[4];
	subnet[0] = e.lock();
	for (int i = 0; i < 3; i++) {
	    subnet[i+1] = subnet[i]->next.lock();
	}
	HalfEdgeSharedPtr interface[2] = {
	    subnet[2]->otherHalf.lock(),
	    subnet[3]->otherHalf.lock()
	};

	Join(interface[0], interface[1]);
	for (int i = 0; i < 4; i++) {
	    DeleteHalfEdge(subnet[i]);
	}
    }

    bool
    AugmentedKTG::CanPerformReidemeisterTypeTwoMove(
	const HalfEdgePtr &e) const {

	HalfEdgeSharedPtr subnet[8];
	subnet[5] = e.lock();
	subnet[4] = subnet[5]->next.lock();
	subnet[0] = subnet[4]->next.lock();
	subnet[1] = subnet[0]->next.lock();
	subnet[6] = subnet[5]->otherHalf.lock();
	subnet[2] = subnet[6]->next.lock();
	subnet[3] = subnet[2]->next.lock();
	subnet[7] = subnet[3]->next.lock();
	
	if (subnet[5]->isUnder != subnet[6]->isUnder) {
	    return false;
	}

	if (subnet[4] != subnet[7]) {
	    return false;
	}

	HalfEdgeSharedPtr interface[4];
	for (int i = 0; i < 4; i++) {
	    interface[i] = subnet[i]->otherHalf.lock();
	}

	for (int i = 0; i < 8; i++) {
	    for (int j = 0; j < i; j++) {
		if (subnet[i] == subnet[j]) {
		    return false;
		}
	    }
	    for (int j = 0; j < 4; j++) {
		if (subnet[i] == interface[j]) {
		    return false;
		}
	    }
	}

	return true;
    }

    void
    AugmentedKTG::PerformReidemeisterTypeTwoMove(const HalfEdgePtr &e) {

	const ConsistencyCheckContext consistency(
	    this,
	    "PerformReidemeisterTypeTwoMove on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr subnet[8];
	subnet[5] = e.lock();
	subnet[4] = subnet[5]->next.lock();
	subnet[0] = subnet[4]->next.lock();
	subnet[1] = subnet[0]->next.lock();
	subnet[6] = subnet[5]->otherHalf.lock();
	subnet[2] = subnet[6]->next.lock();
	subnet[3] = subnet[2]->next.lock();
	subnet[7] = subnet[3]->next.lock();

	HalfEdgeSharedPtr interface[4];
	for (int i = 0; i < 4; i++) {
	    interface[i] = subnet[i]->otherHalf.lock();
	}

	for (int i = 0; i < 8; i++) {
	    DeleteHalfEdge(subnet[i]);
	}

	Join(interface[0],interface[3]);
	Join(interface[1],interface[2]);
    }

    bool
    AugmentedKTG::CanPerformReidemeisterLikeMove(const HalfEdgePtr &e) const {
	HalfEdgeSharedPtr subnet[11];
	subnet[ 3] = e.lock();
	subnet[ 5] = subnet[ 3]->next.lock();
	subnet[10] = subnet[ 5]->next.lock();
	subnet[ 6] = subnet[ 5]->otherHalf.lock();
	subnet[ 4] = subnet[ 6]->next.lock();
	subnet[ 0] = subnet[ 4]->next.lock();
	subnet[ 7] = subnet[ 0]->next.lock();
	subnet[ 9] = subnet[10]->otherHalf.lock();
	subnet[ 8] = subnet[ 9]->next.lock();
	subnet[ 1] = subnet[ 8]->next.lock();
	subnet[ 2] = subnet[ 1]->next.lock();
	
	return
	    (subnet[3]->Valency() == 3) and
	    (subnet[6]->Valency() == 4) and
	    (subnet[9]->Valency() == 4) and
	    (subnet[7]->otherHalf.lock() == subnet[8]) and
	    (subnet[7]->isUnder == subnet[8]->isUnder);
    }

    void
    AugmentedKTG::PerformReidemeisterLikeMove(const HalfEdgePtr &e) {
	const ConsistencyCheckContext consistency(
	    this,
	    "PerformReidemeisterLikeMove on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr subnet[11];
	subnet[ 3] = e.lock();
	subnet[ 5] = subnet[ 3]->next.lock();
	subnet[10] = subnet[ 5]->next.lock();
	subnet[ 6] = subnet[ 5]->otherHalf.lock();
	subnet[ 4] = subnet[ 6]->next.lock();
	subnet[ 0] = subnet[ 4]->next.lock();
	subnet[ 7] = subnet[ 0]->next.lock();
	subnet[ 9] = subnet[10]->otherHalf.lock();
	subnet[ 8] = subnet[ 9]->next.lock();
	subnet[ 1] = subnet[ 8]->next.lock();
	subnet[ 2] = subnet[ 1]->next.lock();

	subnet[ 3]->isUnder = subnet[ 6]->isUnder;
	subnet[ 0]->isUnder = false;
	subnet[ 1]->isUnder = false;

	for (int i = 7; i < 11; i++) {
	    DeleteHalfEdge(subnet[i]);
	}
	
	FormVertex(subnet[0], subnet[1], subnet[5]);
	FormVertex(subnet[2], subnet[3], subnet[4], subnet[6]);
    }

    bool
    AugmentedKTG::CanPerformUntwistTrivalentVertex(const HalfEdgePtr &e) const {
	HalfEdgeSharedPtr subnet[6];
	subnet[4] = e.lock();
	subnet[5] = subnet[4]->next.lock();
	subnet[3] = subnet[4]->otherHalf.lock();
	subnet[0] = subnet[3]->next.lock();
	subnet[1] = subnet[0]->next.lock();
	subnet[2] = subnet[1]->next.lock();
	
	return
	    (subnet[4]->Valency() == 3) and
	    (subnet[3]->Valency() == 4) and
	    (subnet[2]->otherHalf.lock() == subnet[5]) and
	    (subnet[0]->otherHalf.lock() != subnet[1]);
    }

    void
    AugmentedKTG::PerformUntwistTrivalentVertex(const HalfEdgePtr &e) {
	const ConsistencyCheckContext consistency(
	    this,
	    "PerformUntwistTrivalentVertex on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr subnet[7];
	subnet[4] = e.lock();
	subnet[5] = subnet[4]->next.lock();
	subnet[6] = subnet[5]->next.lock();
	subnet[3] = subnet[4]->otherHalf.lock();
	subnet[0] = subnet[3]->next.lock();
	subnet[1] = subnet[0]->next.lock();
	subnet[2] = subnet[1]->next.lock();
	
	HalfEdgeSharedPtr interface[2];
	for (int i = 0; i < 2; i++) {
	    interface[i] = subnet[i]->otherHalf.lock();
	    subnet[i]->isUnder = false;
	}

	for (int i = 2; i < 6; i++) {
	    DeleteHalfEdge(subnet[i]);
	}

	FormVertex(subnet[0], subnet[1], subnet[6]);
    }

    HalfEdgePtr
    AugmentedKTG::PerformReverseReidemeisterLikeMove(const HalfEdgePtr &e) {
	const ConsistencyCheckContext consistency(
	    this,
	    "PerformReverseReidemeisterLikeMove on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr subnet[11];
	subnet[5] = e.lock();
	subnet[0] = subnet[5]->next.lock();
	subnet[1] = subnet[0]->next.lock();

	subnet[6] = subnet[5]->otherHalf.lock();
	subnet[2] = subnet[6]->next.lock();
	subnet[3] = subnet[2]->next.lock();
	subnet[4] = subnet[3]->next.lock();

	for (int i = 7; i < 11; i++) {
	    subnet[i] = CreateHalfEdge().lock();
	}
	
	FormVertex(subnet[ 3], subnet[ 5], subnet[10]);
	FormVertex(subnet[ 0], subnet[ 7], subnet[ 6], subnet[ 4]);
	FormVertex(subnet[ 1], subnet[ 2], subnet[ 9], subnet[ 8]);

	for (int i = 0; i < 3; i++) {
	    Join(subnet[2*i+5],subnet[2*i+6]);
	}

	subnet[ 3]->isUnder = false;
	
	// Recreate crossing information
	subnet[ 7]->isUnder = subnet[4]->isUnder;
	subnet[ 0]->isUnder = subnet[6]->isUnder;

	subnet[ 8]->isUnder = subnet[2]->isUnder;
	subnet[ 1]->isUnder = not subnet[2]->isUnder;
	subnet[ 9]->isUnder = not subnet[2]->isUnder;

	return subnet[3];
    }

    void
    AugmentedKTG::AddBelt(const HalfEdgePtr &e) {
	const ConsistencyCheckContext consistency(
	    this,
	    "AddBelt on " +
	    boost::lexical_cast<std::string>(e.lock()->index));

	HalfEdgeSharedPtr interface[2] = {
	    e.lock(), e.lock()->otherHalf.lock()
	};

	HalfEdgeSharedPtr subnet[8];
	for (int i = 0; i < 8; i++) {
	    subnet[i] = CreateHalfEdge().lock();
	}

	for (int i = 0; i < 2; i++) {
	    FormVertex(
		subnet[4*i+0], subnet[4*i+1], subnet[4*i+2], subnet[4*i+3]);
	}

	Join(subnet[0], interface[0]);
	Join(subnet[4], interface[1]);
	Join(subnet[1], subnet[7]);
	Join(subnet[2], subnet[6]);
	Join(subnet[3], subnet[5]);

	subnet[1]->isUnder = true;
	subnet[3]->isUnder = true;
	subnet[4]->isUnder = true;
	subnet[6]->isUnder = true;
    }

    void
    AugmentedKTG::JoinTwoTrivalentVertices(
	const HalfEdgePtr &e, bool withCrossing) {

	const ConsistencyCheckContext consistency(
	    this,
	    "JoinTwoTrivalentVertices on " +
	    boost::lexical_cast<std::string>(e.lock()->index) +
	    (withCrossing ? "withCrossing" : ""));
	
	HalfEdgeSharedPtr subnet[6];
	subnet[0] = e.lock();
	subnet[1] = subnet[0]->next.lock();
	subnet[2] = subnet[1]->next.lock();
	subnet[3] = e.lock()->otherHalf.lock();
	subnet[4] = subnet[3]->next.lock();
	subnet[5] = subnet[4]->next.lock();
	
	const HalfEdgeSharedPtr interface[4] = {
	    subnet[1]->otherHalf.lock(),
	    subnet[2]->otherHalf.lock(),
	    subnet[4]->otherHalf.lock(),
	    subnet[5]->otherHalf.lock()
	};

	if (withCrossing) {
	    DeleteHalfEdge(subnet[0]);
	    DeleteHalfEdge(subnet[3]);
	    
	    FormVertex(subnet[1], subnet[2], subnet[4], subnet[5]);

	    subnet[2]->isUnder = true;
	    subnet[5]->isUnder = true;
	} else {
	    for (int i = 0; i < 6; i++) {
		DeleteHalfEdge(subnet[i]);
	    }
	    Join(interface[0], interface[3]);
	    Join(interface[1], interface[2]);
	}
    }

    HalfEdgePtr
    AugmentedKTG::CanPerformUOrXMove(const HalfEdgePtr &e) const {
	const HalfEdgeSharedPtr thisHalfEdge = e.lock();
	if (thisHalfEdge->Valency() != 3) {
	    return HalfEdgePtr();
	}

	HalfEdgeSharedPtr current = thisHalfEdge;
	
	while (current->otherHalf.lock()->Valency() == 4) {
	    current = current->otherHalf.lock()
    		             ->next.lock()
                             ->next.lock();
	}

	if (BelongToSameVertex(thisHalfEdge, current->otherHalf)) {
	    return HalfEdgePtr();
	}
	return current->otherHalf;
    }

    void
    AugmentedKTG::PerformUOrXMove(const HalfEdgePtr &e, bool withCrossing) {
	HalfEdgeSharedPtr walk = e.lock();

	AddBelt(e);

	while (walk->otherHalf.lock()->Valency() == 4) {
	    walk = PerformReverseReidemeisterLikeMove(walk).lock();
	}

	JoinTwoTrivalentVertices(walk, withCrossing);
    }

    static
    std::string
    _CrossingToPDCode(int crossing[4]) {
	std::string result;
	for (int i = 0; i < 4; i++) {
	    if (i > 0) {
		result += ",";
	    }
	    result += boost::lexical_cast<std::string>(crossing[i]);
	}
	return "[" + result + "]";
    }

    std::string
    AugmentedKTG::GetPDCode() const {
	std::string result;

	std::vector<int> halfEdgeToEdge(_halfEdges.size(), -1);
	{
	    int currentEdge = 0;
	    for (int i = 0; i < _halfEdges.size(); i++) {
		if (halfEdgeToEdge[i] == -1) {
		    const int other=
			_halfEdges[i]->otherHalf.lock()->index;
		    halfEdgeToEdge[    i] = currentEdge;
		    halfEdgeToEdge[other] = currentEdge;
		    currentEdge++;
		}
	    }
	}

	for (int i = 0; i < _halfEdges.size(); i++) {
	    HalfEdgeSharedPtr e = _halfEdges[i];
	    int halfEdgeCrossing[4];
	    for (int i = 0; i < 4; i++) {
		halfEdgeCrossing[i] = e->index;
		e = e->next.lock();
	    }

	    if (e->isUnder and halfEdgeCrossing[0] < halfEdgeCrossing[2]) {
		int edgeCrossing[4];
		for (int i = 0; i < 4; i++) {
		    edgeCrossing[i] = halfEdgeToEdge[halfEdgeCrossing[i]];
		}
		if (result.size() > 0) {
		    result += ", ";
		}
		result += _CrossingToPDCode(edgeCrossing);
	    }
	}
	
	return "[" + result + "]";
    }

    /* virtual */
    bool
    AugmentedKTG::IsConsistent(std::string *reason) const {
	if (not NetworkBase::IsConsistent(reason)) {
	    return false;
	}
	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (not _halfEdges[i]->otherHalf.lock()) {
		if (reason) {
		    *reason =
			"Half edge " +
			boost::lexical_cast<std::string>(i) +
			" has otherHalf NULL pointer.";
		}
		return false;
	    }
	    if (not _halfEdges[i]->next.lock()) {
		if (reason) {
		    *reason =
			"Half edge " +
			boost::lexical_cast<std::string>(i) +
			" has next NULL pointer.";
		}
		return false;
	    }
	    const int valency = _halfEdges[i]->Valency();
	    if (not ((valency == 3) or (valency == 4))) {
		if (reason) {
		    *reason =
			"Half edge " +
			boost::lexical_cast<std::string>(i) +
			" has valency " +
			boost::lexical_cast<std::string>(valency) +
			".";
		}
		return false;
	    }

	    if (valency == 4) {
		const HalfEdgeSharedPtr next = _halfEdges[i]->next.lock();
		const HalfEdgeSharedPtr nextNext = next->next.lock();
		if (_halfEdges[i]->isUnder == next->isUnder) {
		    if (reason) {
			*reason =
			    "Half edge " +
			    boost::lexical_cast<std::string>(i) +
			    " has same isUnder as next.";
		    }
		    return false;
		}
		if (_halfEdges[i]->isUnder != nextNext->isUnder) {
		    if (reason) {
			*reason =
			    "Half edge " +
			    boost::lexical_cast<std::string>(i) +
			    " has different isUnder as opposite.";
		    }
		    return false;
		}
	    }
	}

	return true;
    }


    bool
    AugmentedKTG::operator<(const AugmentedKTG &other) const {
	if (_halfEdges.size() < other._halfEdges.size()) {
	    return true;
	}
	if (_halfEdges.size() > other._halfEdges.size()) {
	    return false;
	}

	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (_halfEdges[i]->next.lock()->index <
		other._halfEdges[i]->next.lock()->index) {
		return true;
	    }
	    if (_halfEdges[i]->next.lock()->index >
		other._halfEdges[i]->next.lock()->index) {
		return false;
	    }
	    
	    if (_halfEdges[i]->otherHalf.lock()->index <
		other._halfEdges[i]->otherHalf.lock()->index) {
		return true;
	    }
	    if (_halfEdges[i]->otherHalf.lock()->index >
		other._halfEdges[i]->otherHalf.lock()->index) {
		return false;
	    }
	}

	for (int i = 0; i < _halfEdges.size(); i++) {
	    if ((not _halfEdges[i]->isUnder) and
		(other._halfEdges[i]->isUnder)) {
		return true;
	    }

	    if ((_halfEdges[i]->isUnder) and
		(not other._halfEdges[i]->isUnder)) {
		return false;
	    }
	}
	return false;
    }

    AugmentedKTG
    AugmentedKTG::Canonical() const {
	AugmentedKTG result(*this);
	result._Canonize(0);

	for (int i = 1; i < _halfEdges.size(); i++) {
	    AugmentedKTG copy(*this);
	    copy._Canonize(i);
	    if (copy < result) {
		result = copy;
	    }
	}

	result.CanonicallyFlipLoops();

	return result;
    }

    static
    std::vector<int>
    _FindFlippableLoop(const HalfEdgePtr &e) {
	std::vector<int> result;

	int underCrossingChanges = 0;

	const HalfEdgeSharedPtr start = e.lock();
	HalfEdgeSharedPtr current = start;
	while (current != start) {
	    if (not (current->Valency() == 4)) {
		return std::vector<int>();
	    }
	    const HalfEdgeSharedPtr nextNext =
		current->next.lock()->next.lock();
	    const HalfEdgeSharedPtr nextIteration =
		nextNext->otherHalf.lock();

	    if (current->isUnder != nextIteration->isUnder) {
		underCrossingChanges++;
	    }
	    if (underCrossingChanges > 2) {
		return std::vector<int>();
	    }
	    result.push_back(current->index);
	    result.push_back(nextNext->index);
	    current = nextIteration;
	}
	return std::vector<int>();
    }

    std::pair<int, std::vector<int> >
    AugmentedKTG::GetHalfEdgeToFlippableLoopIndex() const {
	std::vector<int> result(_halfEdges.size(), -1);
	int currentFlippableLoopIndex = 0;

	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (not (result[i] == -1)) {
		if (_halfEdges[i]->Valency() == 4) {
		    const std::vector<int> flippableLoop =
			_FindFlippableLoop(_halfEdges[i]);
		    if (not flippableLoop.empty()) {
			for (int j = 0; j < flippableLoop.size(); j++) {
			    result[j] = currentFlippableLoopIndex;
			}
			currentFlippableLoopIndex++;
		    }
		}
	    }
	}

	return std::make_pair(currentFlippableLoopIndex, result);
    }

    void
    AugmentedKTG::GloballyFlipCrossings() {
	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (_halfEdges[i]->Valency() == 4) {
		_halfEdges[i]->isUnder = not _halfEdges[i]->isUnder;
	    }
	}
    }

    void
    AugmentedKTG::CanonicallyFlipLoops() {
	std::pair<int, std::vector<int> >
	    flippableLoops = GetHalfEdgeToFlippableLoopIndex();
	
	for (int i = 0; i < _halfEdges.size(); i++) {
	    if ((_halfEdges[i]->Valency() == 4) and
		(flippableLoops.second[i] == -1)) {
		if (_halfEdges[i]->isUnder) {
		    GloballyFlipCrossings();
		}
		break;
	    }
	}

	for (int loop = 0; loop < flippableLoops.first; loop++) {
	    int firstCrossing = 0;
	    while (flippableLoops.second[firstCrossing] != loop) {
		firstCrossing++;
	    }

	    if (_halfEdges[firstCrossing]->isUnder) {
		for (int i = firstCrossing; i < _halfEdges.size(); i++) {
		    _halfEdges[i]->isUnder = not _halfEdges[i]->isUnder;
		}
	    }
	}
    }

    AugmentedKTG::IsomorphismSignature
    AugmentedKTG::ComputeIsomorphismSignature() const {
	IsomorphismSignature result;

	const AugmentedKTG canonical = Canonical();
	result.resize(canonical._halfEdges.size());
	
        // We return a vector that contains for each half edge the
        // index of the next half edge. This is stored as unsigned
        // short (16bits). Since we have less than 32768 half edges,
        // we can use the most significant bit to encode whether the
        // half edge is an under crossing.

	for (int i = 0; i < canonical._halfEdges.size(); i++) {
	    const HalfEdgeSharedPtr &h = canonical._halfEdges[i];
	    result[i] = h->next.lock()->index;
	    if (h->isUnder) {
		result[i] |= (1 << 15);
	    }
	}
	return result;
    }


    void
    AugmentedKTG::_SwapHalfEdges(int a, int b) {
	if (a != b) {
	    std::swap(_halfEdges[a],_halfEdges[b]);
	    _halfEdges[a]->index = a;
	    _halfEdges[b]->index = b;
	}
    }

    void
    AugmentedKTG::_SwapHalfEdges(int a, const HalfEdgePtr &b) {
	_SwapHalfEdges(a, b.lock()->index);
    }

    void
    AugmentedKTG::_Canonize(int a) {
	_SwapHalfEdges(0, a);
	_SwapHalfEdges(1, _halfEdges[0]->otherHalf);

	int currentHalfEdge = 0;
	int firstUnsettledHalfEdge = 2;

	while (firstUnsettledHalfEdge < _halfEdges.size()) {
	    const int nextIndex =
		_halfEdges[currentHalfEdge]->next.lock()->index;
	    if (nextIndex >= firstUnsettledHalfEdge) {
		_SwapHalfEdges(firstUnsettledHalfEdge,
			       nextIndex);
		_SwapHalfEdges(firstUnsettledHalfEdge + 1,
			       _halfEdges[firstUnsettledHalfEdge]->otherHalf);
		firstUnsettledHalfEdge += 2;
	    }
	    currentHalfEdge++;
	}	
    }
}


==> anc/AugKTG/src/AugmentedKTG.h <==
#ifndef __SPINNETWORK_AUGMENTEDKTG_H__
#define __SPINNETWORK_AUGMENTEDKTG_H__

#include "NetworkBase.h"

#include <boost/operators.hpp>

#include <string>

namespace SpinNetwork {

    class AugmentedKTG :
        public NetworkBase,
	public boost::less_than_comparable<AugmentedKTG> {
    public:
         // Represents a Augmented Knotted Trivalent Graph.

	typedef std::vector<unsigned short> IsomorphismSignature;

        // Constructs embedded complete graph of 4 vertices.
	AugmentedKTG();
	AugmentedKTG(const IsomorphismSignature &);

	bool HasTrivalentVertex() const; 

	bool CanPerformAMove(const HalfEdgePtr &) const;
	void PerformAMove(const HalfEdgePtr &);

	HalfEdgePtr CanPerformUOrXMove(const HalfEdgePtr &) const;
	void PerformUOrXMove(const HalfEdgePtr &, bool withCrossing);

	void PerformAllPossibleReidemeisterTypeOneMoves();
	void PerformReidemeisterMovesGreedily();

	// Helpers to remove Reidemeister 1 Moves
	bool CanPerformReidemeisterTypeOneMove(const HalfEdgePtr &) const;
	void PerformReidemeisterTypeOneMove(const HalfEdgePtr &);

	bool CanPerformReidemeisterTypeTwoMove(const HalfEdgePtr &) const;
	void PerformReidemeisterTypeTwoMove(const HalfEdgePtr &);

	bool CanPerformReidemeisterLikeMove(const HalfEdgePtr &) const;
	void PerformReidemeisterLikeMove(const HalfEdgePtr &);

	bool CanPerformUntwistTrivalentVertex(const HalfEdgePtr &) const;
	void PerformUntwistTrivalentVertex(const HalfEdgePtr &);

	// Helpers to do a U/X-move
	HalfEdgePtr PerformReverseReidemeisterLikeMove(const HalfEdgePtr &);
	void AddBelt(const HalfEdgePtr &);
	void JoinTwoTrivalentVertices(const HalfEdgePtr &, bool withCrossing);

	std::string GetPDCode() const;

	virtual bool IsConsistent(std::string *reason = NULL) const;

	bool operator<(const AugmentedKTG &) const;

	IsomorphismSignature ComputeIsomorphismSignature() const;

	AugmentedKTG Canonical() const;

	// Helpers for canonical
	std::pair<int, std::vector<int> >
	    GetHalfEdgeToFlippableLoopIndex() const;
	void GloballyFlipCrossings();
	void CanonicallyFlipLoops();

    private:
	void _SwapHalfEdges(int, int);
	void _SwapHalfEdges(int, const HalfEdgePtr &);
	void _Canonize(int);
    };
}

#endif


==> anc/AugKTG/src/COMPILE <==
To compile the necessary program genAugmentedKTG, use the following command in
this directory:

    g++ genAugmentedKTG.cpp \
        AugmentedKTG.cpp \
        HalfEdge.cpp \
        NetworkBase.cpp \
        RecurseAugmentedKTG.cpp \
       -o genAugmentedKTG \
       -O3

The boost header files for smart pointers are required. No boost libraries are
necessary.


==> anc/AugKTG/src/HalfEdge.cpp <==
#include "HalfEdge.h"

#include <iostream>

#include <set>

namespace SpinNetwork {
    
    /* static */
    HalfEdgeSharedPtr
    HalfEdge::New(int index_) {
	return HalfEdgeSharedPtr(new HalfEdge(index_));
    }

    int
    HalfEdge::Valency() const {
	int result = 1;

	HalfEdgeSharedPtr current = next.lock();
	while (current) {
	    if (current.get() == this) {
		return result;
	    }

	    current = current->next.lock();
	    result++;
	}

	return 0;
    }

    bool BelongToSameVertex(const HalfEdgePtr &a, const HalfEdgePtr &b) {
	
	const HalfEdgeSharedPtr ha = a.lock();
	const HalfEdgeSharedPtr hb = b.lock();
	
	if (not (ha and hb)) {
	    return false;
	}

	HalfEdgeSharedPtr current = ha->next.lock();
	
	while(current) {
	    if (current == hb) {
		return true;
	    }
	    if (current == ha) {
		return false;
	    }
	    current = current->next.lock();
	}

	return false;
    }

    void Join(const HalfEdgePtr &h0, const HalfEdgePtr &h1) {
	h0.lock()->otherHalf = h1;
	h1.lock()->otherHalf = h0;
    }

    void FormVertex(const HalfEdgePtr &h0,
		    const HalfEdgePtr &h1,
		    const HalfEdgePtr &h2) {
	h0.lock()->next = h1;
	h1.lock()->next = h2;
	h2.lock()->next = h0;
    }

    void FormVertex(const HalfEdgePtr &h0,
		    const HalfEdgePtr &h1,
		    const HalfEdgePtr &h2,
		    const HalfEdgePtr &h3) {
	h0.lock()->next = h1;
	h1.lock()->next = h2;
	h2.lock()->next = h3;
	h3.lock()->next = h0;
    }
}


==> anc/AugKTG/src/HalfEdge.h <==
#ifndef __SPINNETWORK_HALFEDGE__
#define __SPINNETWORK_HALFEDGE__

#include <boost/shared_ptr.hpp>
#include <boost/weak_ptr.hpp>

#include <vector>

namespace SpinNetwork {
    class HalfEdge;

    typedef boost::shared_ptr<HalfEdge> HalfEdgeSharedPtr;
    typedef boost::weak_ptr<HalfEdge> HalfEdgePtr;
    typedef std::vector<HalfEdgeSharedPtr> HalfEdgeSharedPtrVector;
    typedef std::vector<HalfEdgePtr> HalfEdgePtrVector;

    class HalfEdge {
        //
        // Represents a half of an edge of a graph embedded in the plane or
        // a spin network.
        //
        // To explain the encoding, consider the following section of an
        // embedded graph with two four valent and one trivalent vertex.
        //
        //         |             |         /
        //         |             |        /
        //         |             |       /
        //         |             |      /
        // --------+-------------+-----
        //         |             |      \
        //         |             |       \
        //         |             |        \
        //         |             |         \
        //
        // We split every edge in two halves (at the *'s) and label the
        // HalfEdge's.
        //
        //         |             |         /
        //         *             *        *
        //       h2|           h8|       /h10
        //         |   h1        |  h7  /
        // --*-----+------*------+----- 
        //    h3   |        h5   |      \
        //         |h4           |h6     \h9
        //         *             *        *
        //         |             |         \
        //
        // We indicate that h1 and h5 are glued (at *) to form one edge of
        // the graph by setting h1->otherHalf = h5 and h5->otherHalf = h1
        // (perferably, use Join(h1, h5) instead).
        //
        // We also need to indicate which half edges meet at a vertex and
        // in which order (counter-clockwise). For example, we have
        // h1->next = h2; h2->next = h3; h3->next = h4; h4->next = h1; and
        // h7->next = h9; h9->next = h10; h10->next = h7
        // (perferably, use FormVertex(h1, h2, h3, h4) and
        // FormVertex(h7, h9, h10) instead).
        //
        // We can use a HalfEdge's isUnder to indicate crossings. For example,
        // set h2->isUnder, h4->isUnder, h5->isUnder, h7->isUnder to achieve:
        //
        //         |             |         /
        //         *             *        *
        //       h2|           h8|       /h10
        //         |   h1        |  h7  /
        // --*------------*----- | ---- 
        //    h3   |        h5   |      \
        //         |h4           |h6     \h9
        //         *             *        *
        //         |             |         \
        //
 
    public:
        // Create a new half edge
	static HalfEdgeSharedPtr New(int index_);

        // Data as indicated above
	HalfEdgePtr otherHalf;
	HalfEdgePtr next;
        bool isUnder;
    
        // Index of an half edge in a Network class that owns and indexes
        // the half edges. This is managed by NetworkBase and should not
        // be touched by other clients.
	int index;

        // Number of half edges that meet at the vertex this half edge
        // connects to (e.g., h1->Valency() is 4, h7->Valency() is 3).
	int Valency() const;
    private:
        HalfEdge(int index_)
	    : isUnder(false), index(index_) {}
    };

    // Returns true if two half edges meet at the same vertex, e.g., h1 and h2
    // do, but h7 and h2 do not.
    bool BelongToSameVertex(const HalfEdgePtr &, const HalfEdgePtr &);
	
    void Join(const HalfEdgePtr &, const HalfEdgePtr &);

    void FormVertex(const HalfEdgePtr &,
		    const HalfEdgePtr &,
		    const HalfEdgePtr &);
    void FormVertex(const HalfEdgePtr &,
		    const HalfEdgePtr &,
		    const HalfEdgePtr &,
		    const HalfEdgePtr &);
    
    // Returns true if all half edges in the given array are distinct.
    template<size_t n>
    bool AreHalfEdgesDistinct(const HalfEdgeSharedPtr e[n]);

    // Returns true if all half edges in the list obtained by concatening
    // the two given arrays are distinct.
    template<size_t n, size_t m>
    bool AreHalfEdgesDistinct
	(const HalfEdgeSharedPtr e[n], const HalfEdgeSharedPtr f[m]);


    template<size_t n>
    bool AreHalfEdgesDistinct(const HalfEdgeSharedPtr e[n]) {
	for (int i = 0; i < n; i++) {
	    for (int j = 0; j < i; j++) {
		if (e[i] == e[j]) {
		    return false;
		}
	    }
	}
	return true;
    }

    template<size_t n, size_t m>
    bool AreHalfEdgesDistinct
	(const HalfEdgeSharedPtr e[n], const HalfEdgeSharedPtr f[m]) {
	
	for (int i = 0; i < n; i++) {
	    for (int j = 0; j < m; j++) {
		if (e[i] == f[j]) {
		    return false;
		}
	    }
	}

	return AreHalfEdgesDistinct<n>(e) and AreHalfEdgesDistinct<m>(f);
    }

}

#endif


==> anc/AugKTG/src/NetworkBase.cpp <==
#include "NetworkBase.h"

#include "HalfEdge.h"

#include <boost/lexical_cast.hpp>

#include <boost/version.hpp>

#if BOOST_VERSION >= 105600
#include <boost/core/demangle.hpp>
#endif

#include <algorithm>
#include <iostream>
#include <cstdlib>

namespace SpinNetwork {

    NetworkBase::NetworkBase(const NetworkBase &other)
    {
	*this = other;
    }

    NetworkBase &
    NetworkBase::operator=(const NetworkBase &other) {
	_halfEdges.clear();

	const int num = other._halfEdges.size();

	_halfEdges.reserve(num);
	for (int i = 0; i < num; i++) {
	    CreateHalfEdge();
	}

	for (int i = 0; i < num; i++) {
	    if (const HalfEdgeSharedPtr otherHalf =
  		    other._halfEdges[i]->otherHalf.lock()) {
		_halfEdges[i]->otherHalf = _halfEdges[otherHalf->index];
	    }
	    if (const HalfEdgeSharedPtr next =
        	    other._halfEdges[i]->next.lock()) {
		_halfEdges[i]->next = _halfEdges[next->index];
	    }
	    
	    _halfEdges[i]->isUnder = other._halfEdges[i]->isUnder;
	}
	return *this;
    }

    HalfEdgePtr
    NetworkBase::CreateHalfEdge() {
	const HalfEdgeSharedPtr e = HalfEdge::New(_halfEdges.size());
	_halfEdges.push_back(e);
	return e;
    }

    void
    NetworkBase::DeleteHalfEdge(const HalfEdgePtr &halfEdge) {
	const int index = halfEdge.lock()->index;
	_halfEdges[index] = _halfEdges[_halfEdges.size()-1];
	_halfEdges[index]->index = index;
	_halfEdges.resize(_halfEdges.size()-1);
    }

    std::string
    NetworkBase::Dump() const {
	std::string result;
	result += "---------------------------------------------------------\n";
	result += "Dump of ";
        #if BOOST_VERSION >= 105600
	result += boost::core::demangle(typeid(*this).name());
	result += " (derived from NetworkBase)\n";
	#else
	result += "NetworkBase\n";
        #endif
	

	for (int i = 0; i < _halfEdges.size(); i++) {
	    result += "        " + boost::lexical_cast<std::string>(i);
	    if (const HalfEdgeSharedPtr e = _halfEdges[i]->otherHalf.lock()) {
		result += "   otherHalf= ";
		result += boost::lexical_cast<std::string>(e->index);
	    } else {
		result += "                ";
	    }
	    if (const HalfEdgeSharedPtr e = _halfEdges[i]->next.lock()) {
		result += "   next= ";
		result += boost::lexical_cast<std::string>(e->index);
	    }
	    if (_halfEdges[i]->isUnder) {
		result += "   isUnder";
	    }
	    result += "\n";
	}
	result += "---------------------------------------------------------\n";
	return result;
    }
    
    /* virtual */
    bool
    NetworkBase::IsConsistent(std::string *reason) const {
	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (_halfEdges[i]->index != i) {
		if (reason) {
		    *reason =
			"Index of half edge " +
			boost::lexical_cast<std::string>(i) +
			" is " +
			boost::lexical_cast<std::string>(_halfEdges[i]->index) +
			".";
		}
		return false;
	    }
	}
	    
	std::vector<int> isNext(_halfEdges.size(), -1);

	for (int i = 0; i < _halfEdges.size(); i++) {
	    if (const HalfEdgeSharedPtr next = _halfEdges[i]->next.lock()) {
		if (isNext[next->index] != -1) {
		    if (reason) {
			*reason =
			    "The next pointers of the half edge " +
			    boost::lexical_cast<std::string>(
				isNext[next->index]) +
			    " and half edge " +
			    boost::lexical_cast<std::string>(i) +
			    " are pointing to the same half edge " +
			    boost::lexical_cast<std::string>(next->index) +
			    ".";
		    }
		    return false;
		}
		isNext[next->index] = i;
	    }

	    const HalfEdgeSharedPtr other = _halfEdges[i]->otherHalf.lock();
	    if (other) {
		if (other == _halfEdges[i]) {
		    if (reason) {
			*reason =
			    "The otherHalf pointer of half edge " +
			    boost::lexical_cast<std::string>(i) +
			    "is pointing to itself.";
		    }
		    return false;
		}
		const HalfEdgeSharedPtr otherOther = other->otherHalf.lock();
		if (not otherOther) {
		    if (reason) {
			*reason =
			    "The otherHalf of the otherHalf pointer of half "
			    "edge " +
			    boost::lexical_cast<std::string>(i) +
			    "is NULL.";
		    }
		    return false;
		}
		if (otherOther != _halfEdges[i]) {
		    if (reason) {
			*reason =
			    "The otherHalf of the otherHalf pointer of half "
			    "edge " +
			    boost::lexical_cast<std::string>(i) +
			    " is not pointing to the half edge itself.";
		    }
		    return false;
		}
	    }
	}
	return true;
    }

    NetworkBase::ConsistencyCheckContext::ConsistencyCheckContext(
	NetworkBase *net, const std::string &msg) :
	_net(net), _start(*net), _msg(msg) {
	
	std::string reason;

	if (not _net->IsConsistent(&reason)) {
	    std::cerr << _net->Dump();
	    std::cerr << "Exiting because Network is not consistent : ";
	    std::cerr << reason << std::endl;
	    std::cerr << "This happened on entering a consistency check block "
		      << "for: " << msg << std::endl;
	    std::exit(1);
	}
    }

    NetworkBase::ConsistencyCheckContext::~ConsistencyCheckContext() {
	std::string reason;

	if (not _net->IsConsistent(&reason)) {
	    std::cerr << "Network upon entering consistency check block:\n";
	    std::cerr << _start.Dump();
	    std::cerr << "--------------------------------------------------\n";
	    std::cerr << "--------------------------------------------------\n";
	    std::cerr << "--------------------------------------------------\n";
	    std::cerr << "Network upon exiting consistency check block:\n";
	    std::cerr << _net->Dump();
	    std::cerr << "Exiting because network is not consistent :";
	    std::cerr << reason << std::endl;
	    std::cerr << "Network got corrupted in consistency check block "
		      << "for: " << _msg << std::endl;
	    std::exit(1);
	}
    }
}


==> anc/AugKTG/src/NetworkBase.h <==
#ifndef __SPINNETWORK_NETWORKBASE__
#define __SPINNETWORK_NETWORKBASE__

#include <boost/shared_ptr.hpp>
#include <boost/weak_ptr.hpp>

#include <vector>
#include <string>

namespace SpinNetwork {
    class HalfEdge;

    typedef boost::shared_ptr<HalfEdge> HalfEdgeSharedPtr;
    typedef boost::weak_ptr<HalfEdge> HalfEdgePtr;
    typedef std::vector<HalfEdgeSharedPtr> HalfEdgeSharedPtrVector;
    typedef std::vector<HalfEdgePtr> HalfEdgePtrVector;

    class NetworkBase {
        // A base class for networks of HalfEdge's.
    public:
        // Create a network
	NetworkBase() {}
        // Copy a network (this is a deep copy that creates an identical
        // network from new HalfEdge's).
	NetworkBase(const NetworkBase &);
	NetworkBase& operator=(const NetworkBase &);
	
        // Number of HalfEdges in the Network.
	int GetNumHalfEdges() const { return _halfEdges.size(); }
        // Access a particular HalfEdge
	HalfEdgePtr GetHalfEdge(int i) const { return _halfEdges[i]; }

        // Create and delete a HalfEdge
	HalfEdgePtr CreateHalfEdge();
	void DeleteHalfEdge(const HalfEdgePtr &);

        // Dump network
	std::string Dump() const;
        // Basic consistency check
	virtual bool IsConsistent(std::string *reason = NULL) const;

	class ConsistencyCheckContext;

    protected:
        // The network owns the half edges and manages them.
        // For any halfEdge h in this network, we have
        // _halfEdges[h->index] is h itself.
	HalfEdgeSharedPtrVector _halfEdges;
    };

    class NetworkBase::ConsistencyCheckContext {
    public:
        // An RAII class for debugging actions on a Network.
        // The class gets a pointer to a network and a debugging message.
        // The destructor checks whether the network is consistent (calling
        // the virtual method IsConsistent). If it is not, it gives debugging
        // output.
        // The debugging output includes a snapshot of the network of the time
        // when the ConsistencyCheckContext was instantiated, the current
        // network's state and the debugging message.
	ConsistencyCheckContext(NetworkBase *net, const std::string &msg);
	~ConsistencyCheckContext();
    private:
	const NetworkBase *_net;
	const NetworkBase _start;
	const std::string _msg;
    };
}

#endif


==> anc/AugKTG/src/RecurseAugmentedKTG.cpp <==
#include "RecurseAugmentedKTG.h"

#include "HalfEdge.h"

namespace SpinNetwork {
    
    static
    void
    _RecurseAugmentedKTG(
	const AugmentedKTG &t, int depth, AugKTGIsoSigSet *result) {

	if (not result->insert(t.ComputeIsomorphismSignature()).second) {
	    return;
	}

	if (depth > 0) {
	    for (int i = 0; i < t.GetNumHalfEdges(); i++) {
		AugmentedKTG n(t);
		n.PerformAMove(n.GetHalfEdge(i));
		_RecurseAugmentedKTG(n, depth - 1, result);
	    }
	} else {
	    if (t.HasTrivalentVertex()) {
		for (int i = 0; i < t.GetNumHalfEdges(); i++) {
		    if (const HalfEdgeSharedPtr e =
  	  	  	  t.CanPerformUOrXMove(t.GetHalfEdge(i)).lock()) {
			if (i < e->index) {
			    for (int j = 0; j < 2; j++) {
				AugmentedKTG n(t);
				n.PerformUOrXMove(n.GetHalfEdge(i), bool(j));
//				n.PerformAllPossibleReidemeisterTypeOneMoves();
				n.PerformReidemeisterMovesGreedily();
				_RecurseAugmentedKTG(n, 0, result);
			    }
			}
		    }
		}
	    }
	}
    }

    AugKTGIsoSigSet
    RecurseAugmentedKTG(int numAMoves)
    {
	AugKTGIsoSigSet result;
	_RecurseAugmentedKTG(AugmentedKTG(), numAMoves, &result);
	return result;
    }
}


==> anc/AugKTG/src/RecurseAugmentedKTG.h <==
#ifndef __SPINNETWORK_SIMPLERECURSION__
#define __SPINNETWORK_SIMPLERECURSION__

#include "AugmentedKTG.h"

#include <set>

namespace SpinNetwork {
    typedef std::set<AugmentedKTG::IsomorphismSignature> AugKTGIsoSigSet;

    AugKTGIsoSigSet  RecurseAugmentedKTG(int numAMoves);
}

#endif


==> anc/AugKTG/src/genAugmentedKTG.cpp <==
#include "RecurseAugmentedKTG.h"

#include <iostream>

using namespace SpinNetwork;

void printUsage()
{
    std::cerr << "Usage: genAugmentedKTG NUM_A_MOVES"
	      << std::endl;
    exit(1);
}

int main(int argc, char** argv) {

    if (argc < 2) {
	printUsage();
    }

    const int n = std::atoi(argv[1]);

    const AugKTGIsoSigSet isoSigs = RecurseAugmentedKTG(n);

    for (AugKTGIsoSigSet::const_iterator it = isoSigs.begin();
	 it != isoSigs.end(); it++) {
	const AugmentedKTG network(*it);
	if (not network.HasTrivalentVertex()) {
	    std::cout << network.GetPDCode() << std::endl;
	}
    }
}


==> anc/CENSUS_CREATION.txt <==
*******************************************************************************
* 1. Introduction                                                             *
*******************************************************************************

Here, we describe the steps that used to create the census of Platonic
tessellations and manifolds. As examples, we show the creation of the
orientable cusped census {3,4,4} with up to 3 octahedra (o344_up_to_3) and the
non-orientable closed census {4,3,5} with up to 5 cubes (n435_up_to_5).
The generation of other census works analogously. The data for the cusped
tetrahedral censuses were taken from the earlier paper ``A census of
tetrahedral manifolds''.

The census was created with SnapPy with features that have been contributed
after 2.3.2 and will be in version 2.4, Regina version 4.96, and Sage 6.7
under Linux. SnapPy was compiled and installed under Sage (see
http://www.math.uic.edu/t3m/SnapPy/installing.html).

*******************************************************************************
* 2. Cusped Platonic Tessellations                                            *
*******************************************************************************

We give as example how to compute orientable cusped octahedral tessellations
and manifolds with up to 3 octahedra (o344_up_to_3).

* Step 0: Compile the code in src/, see instructions in src/COMPILE.

* Step 1: Generate all isomorphism signatures of barycentric subdivisions of
  Platonic tessellations of a given type:

     src/genIsomoSigsOfPlatonicTessellations 3 4 4 3 o > data/o344_up_to_3.txt

  The output is just a list of isomorphism signatures, one per line.

* Step 2: Compute the isometry signature for each isomorphism signature:

     sage -python ../python/computeIsometrySignatures.py o344_up_to_3.txt

  This produces a file isometry_signatures_o344_up_to_3.txt. Each line is a
  pair of an isomorphism signature of the barycentric subdivision of a Platonic
  tessellation and the corresponding isometry signature.

* Step 3: Group by isometry signature and assign names to obtain the
  namedIsometryic_... file:

     python python/groupAndNameIsometricIsomoSigsOfPlatonicTessellations.py \
            oct \
            data/isometry_signatures_o344_up_to_3.txt \
            ooct%02_%05d \
            > data/namedIsometric_o344_up_to_3.txt

  Each line of the output file starts with the name of a Platonic manifold,
  followed by the isomorphism signatures of the corresponding tessellations,
  and the isometry signature of the Platonic manifold.

Step 4 is independent of Step 5-8.

* Step 4: Generate the regina census files. Besides the input and ouput file,
  the label of the root item in the regina file is specified:

     python python/genReginaCensusFile.py \
            data/namedIsometric_o344_up_to_3.txt \
            "Octahedral Orientable Cusped Census" \
            regina/octahedralOrientableCuspedCensus.rga

* Step 5: Find a geometric ideal triangulation for every manifold for SnapPy.
  The following script will remove finite vertices and then randomize until
  a geometric solution can be found:

     python python/findGeometricForCusped.py \
            data/namedIsometric_o344_up_to_3.txt \
            snappy/geometric_o344_up_to_3.txt

  Each line of the output file starts with the name of a Platonic manifold, the
  isomorphism signature of a geometric ideal triangulation, and the isometry
  signature.

  For the tetrahedral census, this step can be skipped.

* Step 6: Generate the snappy census file. Besides the input and output file,
  the name of the SQL table is specified:

     python python/genSnapPyCensusFile.py \
            snappy/geometric_o344_up_to_3.txt \
            octahedral_orientable_cusped_census \
            snappy/octahedralOrientableCuspedCensus.sqlite

* Step 7 (only for octahedral orientable cusped census): Follow the steps in
  AugKTG/LINK_CREATION.txt to add the augmented knotted trivalent graphs to the
  SnapPy file.

* Step 8 (for faster look ups): Add index on "name" column to
  sqlite file:

     CREATE UNIQUE INDEX octahedral_orientable_cusped_census_name_index
                      ON octahedral_orientable_cusped_census (name);

*******************************************************************************
* 3. Closed Platonic Tessellations                                            *
*******************************************************************************

We give as example how to compute closed non-orientable cubical tesselations and
manifolds with 5 cubes (n435_up_to_5).

* Step 0: As in the cusped case.

* Step 1a: As in the cusped case, but add "_unfiltered" to the name of the
  output file in the non-orientable case:

     src/genIsomoSigsOfPlatonicTessellations 4 3 5 5 n \
                                           > data/n435_up_to_5.txt_unfiltered

* Step 1b (only necessary for non-orientable case): Remove the non-manifold
  cases from the output n435_up_to_5.txt_unfiltered:

     python python/filterManifolds.py \
            data/n435_up_to_5.txt_unfiltered \
          > data/n435_up_to_5.txt  

* Step 2: Similar to cusped case, but use instead:

     python python/computeInvariantForClosedManifolds.py data/n435_up_to_5.txt

  The last entry of each output line will be the invariant instead of the
  isometry signature.

* Step 3a: As in the cusped case.
  (with "isometry_signatures" replaced by "special_invariants")

* Step 3b: Check that the invariant (computed in step 2 and used in step 3a)
  was strong enough to separate all manifolds, i.e., for any two tessellations
  that have the same invariant find an isometry. If this were not the case, the
  following program will print "FAIL".

     python python/checkInvariantForClosedManifoldsIsStrongEnough.py \
            data/special_invariants_n435_up_to_5.txt

Step 4 is independent of Step 5-8.

* Step 4: As in the cusped case.

* Step 5: Similarly to cusped case, convert each Platonic manifold (now closed)
  into a description that SnapPy can understand, i.e., as Dehn filling of a
  cusped manifold.
  The following script tries to convert the triangulation with finite vertices
  into a Dehn-filling of a cusped manifold using SnapPy. If this does not
  yield a geometric solution, it retries using regina to randomize the
  triangulation with finite vertices.

     python python/findGeometricForClosed.py \
            data/namedIsometric_n435_up_to_5.txt \
            > snappy/geometric_n435_up_to_5.txt

* Step 6: As in the cusped case, e.g.:

     python python/genSnapPyCensusFile.py \
            snappy/geometric_n435_up_to_5.txt \
            cubical_nonorientable_closed_census \
            snappy/cubicalNonorientableClosedCensus.sqlite

* No step 7.

* Step 8: As in the cusped case.

*******************************************************************************
* 6. Parallelization                                                          *
*******************************************************************************

Step 2 and 5 can be parallelized using the "split" and "cat" command, for
example (also see below remark about "parallel"):

    cd data
    split --additional-suffix .txt -a 4 -l 10 o344_up_to_3.txt o344_up_to_3_part
    parallel sage -python \
               ../python/computeIsometrySignatures {} -- o344_up_to_3_part*txt
    cat isometry_signatures_o344_up_to_3_part*txt \
      > isometry_signatures_o344_up_to_3.txt

Step 6 can be parallelized using the "split" command and "mergeDatabases.py"
script, for example:

    cp data/namedIsometric_n436_up_to_6.txt snappy/
    cd snappy
    split --additional-suffix .txt -a 3 -l 10000 \
           namedIsometric_n436_up_to_6.txt namedIsometric_n436_up_to_6_part
    parallel python ../python/genSnapPyCensusFile.py \
                             {} cubical_nonorientable_cusped_census \
                             {}.sqlite \
                             -- namedIsometric_n436_up_to_6_part*.txt
    python ../python_large/mergeDatabases.py \
           cubical_nonorientable_cusped_census \
           cubicalNonorientableCuspedCensusNew.sqlite \
           namedIsometric_n436_up_to_6_part*.txt.sqlite

Remark: In the infinite wisdom of Debian/Ubuntu Linux, there are three
versions of "parallel", each with a slightly different syntax:

  * The above examples work with the version of "parallel" that comes with
    the "moreutils" package ("sudo apt-get install moreutils") in old Linux
    versions.
  * Add "-i" for the version of "parallel" that comes with the "moreutils"
    package in new Linux versions (Ubuntu 15.10?).
  * There is another version of "parallel" that comes with the "parallel"
    package in new Linux versions. That version curses itself "GNU parallel".
    It requires replacing "--" by ":::" and maybe adding "-i". I have never
    tested it. On purpose, because I do not want to cite "Ole Tange (2011): 
    GNU Parallel..." or pay 10000Euros which you need to when you use it --
    unlike any other GNU program I am aware of.


==> anc/LICENSE.txt <==

All code in this directory is copyrighted by Matthias Goerner and is released
under the GNU GPL version 2 or (at your opinion) any later version.



==> anc/README.txt <==
                ``A census of hyperbolc Platonic manifolds
                                     and
                     augmented knotted trivalent graphs''

                                (arxiv version)

                                Matthias Goerner


Table of Contents

   1. Introduction
   2. snappy/       Platonic manifolds as SnapPy census
   3. regina/       Platonic tessellations as Regina census
   4. data/         Platonic census as text files
   5. AugKTG/data/  Augmented knotted trivalent graphs as text files
   6. tools/        Tools for investigating Platonic tessellations
   7. src/          Algorithms to enumerate Platonic tessellations
   8. python/       Tools for creating census

*******************************************************************************
* 1. Introduction                                                             *
*******************************************************************************

This directory contains source and data files accompanying the paper. Details
of how the census was created are described in the file CENSUS_CREATION.txt.
Similarly, see AugKTG/LINK_CREATION.txt for the augmented knotted trivalent
graphs.

The data contains the census of all Platonic tessellations and Platonic
manifolds up to the number of solids in the following table:

                                    Orientable    Nonorientable
     Cusped Tetrahedral   {3,3,6}       25             21
     Cusped Octahedral    {3,4,4}      7/8            5/6
     Cusped Cubical       {4,3,6}        7            5/6
     Cusped Doecahedral   {5,3,6}        2              2
     Closed Icosahedral   {3,5,3}        4              3
     Closed Cubical       {4,3,5}       10             10
     Closed Dodecahedral  {5,3,5}        3              2

An entry such as 7/8 refers to the number of solids in the small and large
version of the census.

The small version of the census is shipped with SnapPy 2.4 and available at

         http://unhyperbolic.org/platonicCensus/small/

The large version (which is too large too be shipped with SnapPy) is available
at 
         http://unhyperbolic.org/platonicCensus/large/

For convenience, there are also corresponding tar files available at

         http://unhyperbolic.org/platonicCensus/

Due to size limitations, the Arxiv has only the source code to produce the
census but not the data.

*******************************************************************************
* 2. snappy/       Platonic manifolds as SnapPy census                        *
*******************************************************************************

The small version of the census is already available in SnapPy 2.4 and
can be used just like any other SnapPy census:

>>> TetrahedralOrientableCuspedCensus['otet02_00001']
otet02_00001(0,0)
>>> len(OctahedralNonorientableCuspedCensus(solids = 4)) # with 4 octahedra
3076
>>> # with 4 tetrahedra, 2 cusps
>>> list(TetrahedralOrientableCuspedCensus(solids=4,cusps=2))
[otet04_00000(0,0)(0,0), otet04_00001(0,0)(0,0)]
>>> OctahedralOrientableCuspedCensus.identify(Manifold("t12057"))
ooct02_00008(0,0)(0,0)

For the large version of census, go to the "snappy" directory and within
SnapPy, python, or sage, simply type the following before using the above
examples (requires SnapPy 2.4):

>>> from platonicCensus import *

Depending on your python settings, you might need to run the following to
import platonicCensus from the current directory:

>>> import sys; sys.path.append('.')

*******************************************************************************
* 3. regina/       Platonic tessellations as Regina census                    *
*******************************************************************************

Due to size limitations, the regina files are not included in the arxiv
version.

The "regina" directory contains various rga files for the Platonic census.

The difference to the SnapPy census is that the barycentric subdivisions (in
the non-tetrahedral cases) of the different Platonic tessellations for the same
manifold are listed, grouped under a node for the corresponding Platonic
manifold, together with its canonical retriangulation (if cusped).

regina/example.py gives an example of how to access the triangulations in the
regina files using the python API (for Regina 4.96).

*******************************************************************************
* 4. data/         Platonic census as text files                              *
*******************************************************************************

The files "namedIsometric_..." group the tessellations yielding the same
manifold into one line where each line is of the form

         name listOfIsomorphismSignatures isometrySignature

where listOfIsomorphismSignatures is a list of isomorphism signatures of the
barycentric subdivisions (in non-tetrahedral case) of the different Platonic
tessellations for the same Platonic manifold, which has the listed isometry
signature (or special invariant in closed case).

*******************************************************************************
* 5. AugKTG/data/  Augmented knotted trivalent graphs as text files           *
*******************************************************************************

The file "AugKTG/data/OctMfdToLink..." contains the alphabetic DT codes of
the augmented knotted trivalent graphs (AugKTGs). Each line has the following
three items:

  - Name of the octahedral manifold that is the AugKTG's complement
  - decorated isomorphism signature of the AugKTG's complement
  - alphabetic DT code of the link

The corresponding diagrams can be found as svg's and pdf's in AugKTG/diagrams.

*******************************************************************************
* 6. tools/        Tools for investigating Platonic tessellations             *
*******************************************************************************

This directory contains various files with methods to investigate properties of
tessellations (requires regina version later than 4.96, see below).
One script prints out a summary of these properties given a manifold name:

     python tools/showProperties.py otet10_00027

results in:

Properties of otet10_00027   (isometric to ocube02_00025)
  Number of tessellations: 2
  otet10_00027#0: self_dual - regular -   chiral - hidesSyms YES (48/240) (coarsens to ocube02_00025#0)
  otet10_00027#1: self_dual - regular YES chiral - hidesSyms -   (   240) (coarsens to ocube02_00025#0)

This means, for example, that the manifold otet10_00027 has two tetrahedral
tessellations, both of which are obtained by subdiving the cubes of the cubical
tessellation ocube02_00025 into 5 tetrahedra each.
One of these tetrahedral tessellations is regular and the combinatorial
isomorphisms of the tessellations and the isometries of the manifold are the
same, namely, there are 240. The other tetrahedral tessellation has less
combinatorial isomorphisms (only 48), so it hides symmetries.

Several manifolds can be listed:

     python tools/showProperties.py oicocld04_00009 oicocld04_00010

Or an entire census at once:

    python tools/showProperties.py otet

This tool requires features that have been contributed to Regina after version
4.96 and have not appeared in a release yet - as of writing this -, so Regina
must be compiled from source for now.

*******************************************************************************
* 7. src/          Algorithm to enumerate Platonic tessellations              *
*******************************************************************************

This folder contains the C++ code for the new algorithm to enumerate the
Platonic tessellations as described in the paper.

*******************************************************************************
* 8. python/       Tools for creating censuses                                *
*******************************************************************************

Various helpers used to create the census. See CENSUS_CREATION.txt for details.


==> anc/python/checkInvariantForClosedManifoldsIsStrongEnough.py <==
#!/usr/bin/python

from readDataFiles import parse_text

from snappy import Manifold

import sys

def are_isometric(a, aIsoSig, b, bIsoSig):
    for i in range(10):
        try:
            return a.is_isometric_to(b)
        except RuntimeError:
            a = Manifold(aIsoSig)
            b = Manifold(bIsoSig)

    return a.is_isometric_to(b)


def check_isometric(name, listOfIsoSigs):
    first = Manifold(listOfIsoSigs[0])
    for isoSig in listOfIsoSigs[1:]:
        mfd = Manifold(isoSig)
        print "Testing %s: comparing %s and %s"  % (
            name, listOfIsoSigs[0], isoSig)
        if not are_isometric(first, listOfIsoSigs[0], mfd, isoSig):
            print >>sys.stderr, "is_isometric_to is FALSE"
            print >>sys.stderr, "FAILED!!!!!!!!!!!!!!!!!!"
            sys.exit(1)

if __name__ == '__main__':
    if not len(sys.argv) == 2:
        print >>sys.stderr, (
            "Usage: checkFakeIsometrySignaturesStrongEnough.py INPUT_FILE")

    inputFile = sys.argv[1]
    namedListOfListOfIsoSigs = parse_text(open(inputFile).read())

    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:
        print name
        check_isometric(name, listOfIsoSigs)


==> anc/python/computeInvariantForClosedManifolds.py <==
#!/usr/bin/python

from snappy import Manifold
from snappy.db_utilities import cover_type

from readDataFiles import fake_isometry_signature_prefix

import sys, os

def cover_hash(mfld, degrees, t = 'all'):
    res = [ repr(sorted(
            [(cover_type(C), C.homology())
             for C in mfld.covers(degree,
                                  cover_type = t)]
            ))
            for degree in degrees ]
    return str(res).translate(None, " '\"")

def special_invariant(iso_sig):
    """
    Compute the fake isometry signature from the cover hash.
    """

    M = Manifold(iso_sig)
    degrees = (1,2,3)
    hash_str = cover_hash(M, degrees)

    if hash_str == '[[(cyc,Z/5+Z/5+Z/5)],[],[]]':
        print "Special 1"
        hash_str += cover_hash(M, (5,), 'cyclic')

    if hash_str == '[[(cyc,Z/29)],[],[]]':
        print "Special 2"
        hash_str += cover_hash(M, (6,))

    if hash_str == '[[(cyc,Z+Z)],[(cyc,Z+Z+Z),(cyc,Z+Z+Z),(cyc,Z+Z+Z)],[(cyc,Z+Z+Z+Z),(cyc,Z+Z+Z+Z),(cyc,Z+Z+Z+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z+Z+Z+Z),(irr,Z+Z+Z+Z),(irr,Z+Z+Z+Z),(irr,Z+Z+Z+Z)]]':
        print "Special 3"
        hash_str += cover_hash(M, (6,), 'cyclic')

    if hash_str == '[[(cyc,Z/6+Z/18+Z)],[(cyc,Z/3+Z/3+Z/36+Z/36+Z),(cyc,Z/3+Z/36+Z),(cyc,Z/3+Z/36+Z),(cyc,Z/3+Z/36+Z),(cyc,Z/3+Z/36+Z),(cyc,Z/3+Z/36+Z),(cyc,Z/3+Z/36+Z)],[(cyc,Z/3+Z/3+Z/6+Z/6+Z+Z+Z),(cyc,Z/3+Z/3+Z/6+Z/18+Z/18+Z/18+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/3+Z/3+Z/18+Z/54+Z),(cyc,Z/6+Z/6+Z/6+Z/6+Z+Z+Z),(cyc,Z/6+Z/6+Z/6+Z/6+Z+Z+Z),(irr,Z/2+Z/6+Z+Z+Z+Z+Z),(irr,Z/3+Z/3+Z/6+Z/6+Z+Z+Z),(irr,Z/3+Z/3+Z/9+Z/18+Z/54+Z),(irr,Z/3+Z/6+Z/18+Z+Z+Z)]]':
        print "Special 4"
        hash_str += cover_hash(M, (18,), 'cyclic')

    if hash_str == '[[(cyc,Z/4+Z/4+Z)],[(cyc,Z/2+Z/2+Z+Z+Z),(cyc,Z/2+Z/2+Z/8+Z/8+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/4+Z/4+Z/4+Z/4+Z)],[(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z)]]':
        print "Special 5"
        hash_str += cover_hash(M, (4,))

    if hash_str == '[[(cyc,Z/4+Z/4+Z/8)],[(cyc,Z/2+Z/2+Z/4+Z/16+Z/16),(cyc,Z/2+Z/2+Z/8+Z/8+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z),(cyc,Z/2+Z/4+Z/4+Z/8+Z/8),(cyc,Z/2+Z/4+Z/4+Z/8+Z/8),(cyc,Z/4+Z/4+Z/4+Z/4+Z/4)],[(irr,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z/8),(irr,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z/8),(irr,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z/8)]]':
        print "Special 6"
        hash_str += cover_hash(M, (4,))

    if hash_str == '[[(cyc,Z/2+Z/4+Z/4+Z)],[(cyc,Z/2+Z/2+Z+Z+Z+Z),(cyc,Z/2+Z/2+Z+Z+Z+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/2+Z/8+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/2+Z/8+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(cyc,Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(cyc,Z/2+Z/2+Z/4+Z+Z+Z),(cyc,Z/2+Z/2+Z/4+Z+Z+Z),(cyc,Z/2+Z/2+Z/4+Z+Z+Z),(cyc,Z/2+Z/2+Z/4+Z+Z+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z+Z),(cyc,Z/2+Z/4+Z/4+Z/4+Z+Z)],[(cyc,Z/2+Z/2+Z/2+Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/2+Z/2+Z/2+Z/2+Z/2+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/2+Z/4+Z/4+Z/4+Z/4+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/2+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/4+Z/4+Z/4+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/4+Z/12+Z+Z),(irr,Z/2+Z/12+Z/12+Z+Z),(irr,Z/2+Z/12+Z/12+Z+Z)]]':
        print "Special 7"
        hash_str += cover_hash(M, (4,))
        

    return fake_isometry_signature_prefix + hash_str

def get_output_file_name(addl, input_file_path):
    path, name = os.path.split(input_file_path)
    output_name = addl + name
    return os.path.join(path, output_name)

if __name__ == '__main__':
    if not len(sys.argv) == 2:
        print >>sys.stderr, (
            "Usage: python "
            "python/computeInvariantForClosedManifolds.py "
            "INPUT_FILE")
        sys.exit(1)

    input_file_name = sys.argv[1]
    output_file_name = get_output_file_name(
        'special_invariants_', input_file_name)

    # Read input file
    lines = open(input_file_name).read()

    # Input file has no groupings, so each line has exactly one entry,
    # get it.
    all_iso_sigs = [ isoSigs.strip()
                     for isoSigs in lines.split('\n')
                     if isoSigs.strip() ]

    # Output file
    output_file = open(output_file_name, 'w')

    # Iterate through isomorphism signatures write to file
    for i, iso_sig in enumerate(all_iso_sigs):
        output_file.write('%s %s\n' % (iso_sig, special_invariant(iso_sig)))
        output_file.flush()

        print >>sys.stderr, "%d/%d" % (i+1, len(all_iso_sigs))



==> anc/python/computeIsometrySignatures.py <==
#!/usr/bin/python

from snappy import Manifold

import sys, os

def isometry_signature(iso_sig):
    """
    Compute the verified isometry signature of a manifold.
    Try several times if we fail.
    """

    M = Manifold(iso_sig)

    for i in range(10):

        for i in range(1000):
            if 'posi' in M.solution_type():
                break
            M.randomize()

        try:
            # We know that the degree of the shape field is at most 4
            # for Platonic manifolds.
            s = M.isometry_signature(
                verified=True,
                exact_bits_prec_and_degrees=[
                    (212, 5), (1000, 5), (2000, 5), (4000, 5), (8000, 5)])
            if s:
                return s
        except Exception as e:
            M.randomize()
            print >>sys.stderr, "Encountered exception: ", e

    raise Exception("Failed")

def get_output_file_name(addl, input_file_path):
    path, name = os.path.split(input_file_path)
    output_name = addl + name
    return os.path.join(path, output_name)

if __name__ == '__main__':
    if not len(sys.argv) == 2:
        print >>sys.stderr, (
            "Usage: python python/computeIsometrySignatures.py INPUT_FILE")
        sys.exit(1)

    input_file_name = sys.argv[1]
    output_file_name = get_output_file_name(
        'isometry_signatures_', input_file_name)

    # Read input file
    lines = open(input_file_name).read()

    # Input file has no groupings, so each line has exactly one entry,
    # get it.
    all_iso_sigs = [ isoSigs.strip()
                     for isoSigs in lines.split('\n')
                     if isoSigs.strip() ]

    # Output file
    output_file = open(output_file_name, 'w')

    # Iterate through isomorphism signatures write to file
    for i, iso_sig in enumerate(all_iso_sigs):
        output_file.write('%s %s\n' % (iso_sig, isometry_signature(iso_sig)))
        output_file.flush()

        print >>sys.stderr, "%d/%d" % (i+1, len(all_iso_sigs))



==> anc/python/filterManifolds.py <==
#!/usr/bin/python

from regina import NTriangulation

import sys

def is_manifold(trig):
    # The good cases are:
    # * finite vertex with spherical link
    #   Euler characteristic 2
    # * Ideal vertex with Klein bottle or torus link
    #   Euler characteristic 0
    # The base case is:
    #   Projective plane with characteristic 1

    for v in trig.getVertices():
        if not v.getLinkEulerChar() in [0, 2]:
            return False
    return True

if __name__ == '__main__':

    for line in open(sys.argv[1]).read().split('\n'):
        if line:
            trig = NTriangulation.fromIsoSig(line)
            if is_manifold(trig):
                print line


==> anc/python/findGeometricForClosed.py <==
#!/usr/bin/python

from snappy import Manifold
from regina import NTriangulation

from readDataFiles import parse_text

import sys, random

def get_geometric(name, isoSig):

    M = Manifold(isoSig)
    if 'positive' in M.solution_type():
        return M

    for i in range(100):
        N = NTriangulation.fromIsoSig(isoSig)
        for k in range(i):
            N.twoThreeMove(
                N.getTriangle(
                    random.randint(0, N.getNumberOfTriangles() - 1)))
            M = Manifold(N.isoSig())
            if 'positive' in M.solution_type():
                return M
            N2 = NTriangulation(N)
            N2.simplifyToLocalMinimum()
            M = Manifold(N2.isoSig())
            if 'positive' in M.solution_type():
                return M
        
    print >> sys.stderr, ("WARNING not geometric %s" % name)

    return M

if __name__ == '__main__':
    if not len(sys.argv) == 2:
        print >>sys.stderr, (
            "Usage: findGeometricForClosed.py NAMED_FILES")
        sys.exit(1)

    namedListOfListOfIsoSigs = parse_text(open(sys.argv[1]).read())

    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:
        isoSig = listOfIsoSigs[0]
        mfd = get_geometric(name, isoSig)

        #print mfd, mfd.has_finite_vertices()
        #print mfd.cusp_info()

        print name,
        print mfd.triangulation_isosig(decorated=True),
        print isometry_signature


==> anc/python/findGeometricForCusped.py <==
#!/usr/bin/python

from snappy import Manifold

from readDataFiles import parse_text

import sys

def get_geometric(name, isoSig):

    for j in range(100):
        M = Manifold(isoSig)
    
        for i in range(100):
            if 'positive' in M.solution_type():
                return M
            M.randomize()

        if 'positive' in M.solution_type():
            return M

    print >> sys.stderr, ("WARNING not geometric %s" % name)

    return M

if __name__ == '__main__':
    if not len(sys.argv) == 3:
        print >>sys.stderr, (
            "Usage: findGeometricForCusped.py NAMED_FILE OUTPUT_FILE")
        sys.exit(1)

    namedListOfListOfIsoSigs = parse_text(open(sys.argv[1]).read())

    out = open(sys.argv[2],'w')

    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:
        isoSig = listOfIsoSigs[0]
        mfd = get_geometric(name, isoSig)

        #print mfd, mfd.has_finite_vertices()
        #print mfd.cusp_info()

        out.write("%s %s %s\n" % (
                name, mfd.triangulation_isosig(), isometry_signature))

    out.close()




==> anc/python/genReginaCensusFile.py <==
#!/usr/bin/python

# Generates a regina file from a file of isomorphism signatures

from readDataFiles import (parse_text, get_solid_and_number,
                           fake_isometry_signature_prefix)

from regina import NTriangulation, NContainer

import os, sys

if __name__ == '__main__':
    # Check proper usage
    if not len(sys.argv) == 4:
        print >>sys.stderr, (
            "Usage: genReginaCensusFiles INPUT_FILE ROOT_ITEM_LABEL REGINA_FILE")
        sys.exit(1)

    # Parse command line
    inputFile, rootItemName, rgaFile = sys.argv[1:]

    # Read in file of isomorphism signatures
    namedListOfListOfIsoSigs = parse_text(open(inputFile).read())
    
    # Determine the number of tetrahedra occuring
    numbers_of_solids = set()
    solids = set()
    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:
        representative = listOfIsoSigs[0]
        solid, number_of_solids = get_solid_and_number(name)
        solids.add(solid)
        numbers_of_solids.add(number_of_solids)

    if not len(solids) == 1:
        raise Exception("Not all the same solid")

    # Create root items
    rootItem = NContainer()
    rootItem.setPacketLabel(rootItemName)

    # Create a container for each number of tetrahedra
    tet_items = {}
    for number_of_solids in sorted(numbers_of_solids):
        tet_items[number_of_solids] = NContainer()
    
    # Iterate through the named lists of isomorphism signatures
    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:

        # Create container for manifold
        manifold_item = NContainer()
        manifold_item.setPacketLabel(name)
        representative = listOfIsoSigs[0]
        number_of_solids = get_solid_and_number(name)[1]

        for i, isoSig in enumerate(listOfIsoSigs):
            # Create triangulations for each isomorphism signature
            tessellation_item = NTriangulation.fromIsoSig(isoSig)
            tessellation_item.setPacketLabel('%s#%d' % (name, i))

            manifold_item.insertChildLast(tessellation_item)

        if not fake_isometry_signature_prefix in isometry_signature:
            canon_item = NTriangulation.fromIsoSig(isometry_signature)
            canon_item.setPacketLabel('%s#Canonical' % name)
            manifold_item.insertChildLast(canon_item)

        tet_items[number_of_solids].insertChildLast(manifold_item)

    solid = list(solids)[0]

    # Now put it all together
    for number_of_solids in sorted(numbers_of_solids):
        tet_items[number_of_solids].setPacketLabel(
            '%d %s' % (number_of_solids, solid))
        rootItem.insertChildLast(tet_items[number_of_solids])

    # And save
    rootItem.save(rgaFile)


==> anc/python/genSnappyCensusFile.py <==
#!/usr/bin/python

from readDataFiles import parse_text, get_solid_and_number

from snappy.db_utilities import db_hash
from snappy import Manifold

import sqlite3, binascii, os, sys

schema = """
CREATE TABLE %s (
  id integer primary key,
  name text,
  cusps int,
  betti int,
  tets int,
  solids int,
  hash blob,
  volume real,
  triangulation text)
"""

insert_query = """insert into %s
(name, cusps, betti, tets, solids, hash, volume, triangulation)
values ('%s', %d, %d, %d, %d, X'%s', %s, '%s')"""

def createTable(connection, tableName):
    connection.execute(schema % tableName)
    connection.commit()
    
def insertIsomSig(connection, tableName, isoSig, name):

    mfld = Manifold(isoSig)
    mfld.set_name(name)
    cusps = mfld.num_cusps()
    betti = mfld.homology().betti_number()
    tets = mfld.num_tetrahedra()
    hash = db_hash(mfld)
    volume = mfld.volume()
    #trig = '40' + binascii.hexlify(mfld._to_string())
#    trig = (
#        '%02x' % cusps + (4 * cusps) * '00' +
#        binascii.hexlify(mfld._to_bytes()))

    # trig = mfld.triangulation_isosig()

    solids = get_solid_and_number(name)[1]

    connection.execute(
        insert_query % (tableName,
            name, cusps, betti, tets, solids, hash, volume, isoSig))
    connection.commit()

if __name__ == '__main__':
    if not len(sys.argv) == 4:
        print >>sys.stderr, (
            "Usage: genSnappyCensusFiles.py INPUT_FILE TABLE_NAME DB_FILE")
        sys.exit(1)

    inputFile, tableName, dbFile = sys.argv[1:]

    if os.path.exists(dbFile):
        os.remove(dbFile)

    connection = sqlite3.connect(dbFile)

    createTable(connection, tableName)

    namedListOfListOfIsoSigs = parse_text(open(inputFile).read())

    for name, listOfIsoSigs, isometry_signature in namedListOfListOfIsoSigs:
        print >>sys.stderr, ".",
        insertIsomSig(connection, tableName, listOfIsoSigs[0], name)

    connection.close()

    print >>sys.stderr



==> anc/python/groupAndNameIsometricIsomoSigsOfPlatonicTessellations.py <==
#!/usr/bin/python

import sys

# Regina's Base64 encoding scheme
base64_str = 'abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789+-'

def sval(c):
    """
    Decode one character of Regina's isomorphism signature
    """
    return base64_str.index(c)

def sread(s):
    """
    Decode a string of characters from Regina's isomorphism signature
    """
    return sum([sval(c) * 64 ** i for i, c in enumerate(s)])

def isoSigComponentSize(s):
    """
    Get the number of tetrahedra from Regina's isomorphism signature
    """
    
    first_char = sval(s[0])
    if first_char < 63:
        return first_char

    second_char = sval(s[1])
    return sread(s[2:2+second_char])

def find_isometric(all_isomorphism_isometry_sig_pairs):
    """
    Group into a list of lists of isomorphism signatures of
    isometric triangulations.
    """

    # Dictionary: isometry signature |-> isomorphism signatures
    # Each value will be a list of isomorpism signatures of isometric
    # triangulations
    d = {}
    for iso_sig, isometry_sig in all_isomorphism_isometry_sig_pairs:
        # Add to iso sig to dict
        d.setdefault(isometry_sig,[]).append(iso_sig)

    # Sort all isomorphism signatures
    list_of_list_of_iso_sigs = [ sorted(iso_sigs) + [ isometry_sig ]
                                 for isometry_sig, iso_sigs in d.items() ]
    
    def key_function(list_of_iso_sigs):
        representative = list_of_iso_sigs[0]
        return (isoSigComponentSize(representative), representative)

    return sorted(list_of_list_of_iso_sigs, key = key_function)

# Turn a list of list of isomorphism signatures into a list of pairs
# (name, list of isomorphism signatures)
# name is generated from a template that is given two integers
# The first integer is the number of tetrahedra
# The next integer is an index that is per number of tetrahedra
def gen_names(listOfListOfIsoSigs, template, simplices_per_solid):

    # Current index for a particular number of tetrahedra
    # Hard coded to at most 99 solids
    indicies = [ 0 for i in range(100) ]

    result = []

    # Iterate through input
    for listOfIsoSigs in listOfListOfIsoSigs:
        # Pick first iso sig as representative
        representative = listOfIsoSigs[0]
        # Get the number of tetrahedra
        num_simplices = isoSigComponentSize(representative)

        if not num_simplices % simplices_per_solid == 0:
            print >>sys.stderr, ("Fatal error: number of simplices %d not a "
                                 "multiple of %d." % (num_simplices,
                                                      simplices_per_solid))
            sys.exit(1)

        num_solids = num_simplices / simplices_per_solid
            
        # Create the name using number of tetrahedra and index
        name = template % (num_solids, indicies[num_solids])
        result.append([name] + listOfIsoSigs)

        # Increment index
        indicies[num_solids] += 1

    return result

def output_list_of_list(list_of_list):
    """
    Output homeomorphic isomorphism signatures on the same line.
    """

    for l in list_of_list:
        print ' '.join(l)

if __name__ == '__main__':
    if not len(sys.argv) == 4 or not sys.argv[1] in ['tet', 'oct', 'cube', 'dode', 'ico']:
        print >>sys.stderr, (
            "Usage: python "
            "groupAndNameIsometricIsomoSigsOfPlatonicTessellations.py "
            "tet|oct|cube|dode|ico "
            "INPUT_FILE NAMING_TEMPLATE")
        sys.exit(1)

    # Parse command line
    solid, input_file, template = sys.argv[1:]

    # Find out how many simplices form a solid
    simplices_per_solid_dict = {
        'tet' : 2 * 3 * 4,
        'oct' : 2 * 3 * 8,
        'cube' : 2 * 4 * 6,
        'dode' : 2 * 5 * 12,
        'ico' : 2 * 3 * 20,
        }
    simplices_per_solid = simplices_per_solid_dict[solid]

    # Read input file
    lines = open(input_file).read()

    # Input file has no groupings, so each line has exactly one entry,
    # get it.
    all_isomorphism_isometry_sig_pairs = [
        line.strip().split() for line in lines.split('\n') if line.strip()]

    # Group by isometry signatures
    list_of_list_of_iso_sigs = find_isometric(
        all_isomorphism_isometry_sig_pairs)

    # Name
    named_list_of_list_of_iso_sigs = gen_names(
        list_of_list_of_iso_sigs, template, simplices_per_solid)

    # Output
    output_list_of_list(named_list_of_list_of_iso_sigs)



==> anc/python/mergeDatabases.py <==
import sqlite3, os, sys

schema = """
CREATE TABLE %s (
  id integer primary key,
  name text,
  cusps int,
  betti int,
  tets int,
  solids int,
  hash blob,
  volume real,
  triangulation text)
"""

insert_query = """
insert into %s
     (name, cusps, betti, tets, solids, hash, volume, triangulation)
select
      name, cusps, betti, tets, solids, hash, volume, triangulation
from inputDB.%s;
"""

def createTable(connection, tableName):
    connection.execute(schema % tableName)
    connection.commit()


def merge_into(connection, tableName, inputDB):
    connection.execute("attach '%s' as inputDB" % inputDB)
    connection.execute(insert_query % (tableName, tableName))
    connection.commit()
    connection.execute("detach inputDB")

if __name__ == '__main__':
    if not len(sys.argv) >= 4:
        print >> sys.stderr, (
            "Usage: mergeDatabases.py TABLE_NAME DB_FILE "
            "DB_FILE_IN1 DB_FILE_IN2 ...")
        sys.exit(1)

    tableName, dbFile = sys.argv[1:3]
    dbInFiles = sys.argv[3:]

    if os.path.exists(dbFile):
        os.remove(dbFile)

    connection = sqlite3.connect(dbFile)
    
    createTable(connection, tableName)
    
    for dbInFile in dbInFiles:
        merge_into(connection, tableName, dbInFile)

    connection.close()



==> anc/python/readDataFiles.py <==
# Methods to parse the file format where each line is of the form
# Name ListOfIsomorphismSignatures IsometrySignature
#
# Example:
# otet08_0002 iLLLQPcceegfghhhiimaimimi ivvPQQcgfhfhgfghappppaaaa mvLLwMAQQdfeihgjlkkjlloafaofoqfofaq

import re

def parse_line(line):
    l = [ isoSig.strip() for isoSig in line.split() if isoSig.strip() ]
    return l[0], l[1:-1], l[-1]

# Parse such a file, result is a list of triples
#   (name, list of isomorphism signatures, isometry signature)
def parse_text(lines):
    return [ parse_line(line) for line in lines.split('\n') if line.strip() ]

_solid_dict = {'tet'  : 'Tetrahedra',
               'oct'  : 'Octahedra',
               'cube' : 'Cubes',
               'dode' : 'Dodecahedra',
               'ico'  : 'Icosahedra'
               }
               

# From a name such as otet06_0003 and returns ("Tetrahedra", 6)
def get_solid_and_number(name):
    solid, closed, number = re.match('[no]([a-z]+?)(cld)?(\d+)_\d+', name).groups()
    return _solid_dict[solid], int(number)

fake_isometry_signature_prefix = 'fake__'


==> anc/regina/example.py <==
# An example of how to use the regina API to traverse the given
# regina files.

import regina

def children_iterator(packet):
    """
    Iterate through all the children of a regina packet.
    """
    child = packet.getFirstTreeChild()
    while child:
        yield child
        child = child.getNextTreeSibling()

def find_recursive(packet, name):
    """
    Search a regina packet recursively for a node
    of the given name.
    """
    for child in children_iterator(packet):
        if child.getPacketLabel() == name:
            return child
        ancestor = find_recursive(child, name)
        if ancestor:
            return ancestor

if __name__ == '__main__':
    
    # Open the packet
    packet = regina.open('octahedralOrientableCuspedCensus.rga')
    # Find the container for ooct02_00001
    container = find_recursive(packet, 'ooct02_00001')
    # Get all the items from that container
    items = list(children_iterator(container))
    # All but the last item are the combinatorial tetrahedral
    # tessellations of ooct02_00001
    tessellations = items[:-1]
    # The last item is the canonical retriangulation
    canonicalRetriangulation = items[-1]

    print 'ooct02_00001 has the following combinatorial tessellations:'

    for tessellation in tessellations:
        print '    ', tessellation.getPacketLabel(),
        print '(isomorphism signature: %s)' % tessellation.isoSig()

    print 'Its isometry signature is:',
    print canonicalRetriangulation.isoSig()
    


==> anc/snappy/platonicCensus.py <==
"""
Platonic census.
"""

__all__ = ['TetrahedralOrientableCuspedCensus',
           'TetrahedralNonorientableCuspedCensus',
           'OctahedralOrientableCuspedCensus',
           'OctahedralNonorientableCuspedCensus',
           'CubicalOrientableCuspedCensus',
           'CubicalNonorientableCuspedCensus',
           'DodecahedralOrientableCuspedCensus',
           'DodecahedralNonorientableCuspedCensus',
           'IcosahedralNonorientableClosedCensus',
           'IcosahedralOrientableClosedCensus',
           'CubicalNonorientableClosedCensus',
           'CubicalOrientableClosedCensus',
           'DodecahedralNonorientableClosedCensus',
           'DodecahedralOrientableClosedCensus'
           ]

import os.path

import snappy

if not snappy.version()[:3] == '2.4':
    print("Warning, these databases have only been tested against SnapPy "
          "version 2.4 and ")
    print("you are using version %s." % snappy.version())
    print("")
    print("They might not work because the SnapPy database format might "
          "have changed.")
    print("")
    print("News about possible future updates to these files for other SnapPy "
          "versions ")
    print("will be posted at:")
    print("     http://unhyperbolic.org/platonicCensus/versions.txt")

from snappy import Manifold
from snappy.database import ManifoldTable
from spherogram import DTcodec

# Get the path 
base_path = os.path.split(os.path.abspath(__file__))[0]

class IsosigManifoldTable(ManifoldTable):
    """
    Iterator for cusped manifolds in an sqlite3 table of manifolds.

    Initialize with the table name.  The table schema is required to
    include a text field called 'name' and a text field called
    'triangulation'.  The text holds the result of
    M.triangulation_isosig(), M.triangulation_isosig(decorated = True), or
    M._to_string().

    Both mapping from the manifold name, and lookup by index are
    supported.  Slicing can be done either by numerical index or by
    volume.

    The __contains__ method is supported, so M in T returns True if M
    is isometric to a manifold in the table T.  The method
    T.identify(M) will return the matching manifold from the table.
    """

    # basic select clause.  Can be overridden, e.g. to additional columns
    _select = 'select name, triangulation from %s '

    def _check_schema(self):
        assert (self.schema['name'] == 'text' and 
                self.schema['triangulation'] == 'text'
                ), 'Not a valid Manifold table.'
        
    def _manifold_factory(self, cursor, row, M=None):
        """
        Factory for "select name, triangulation" queries.
        Returns a Manifold.
        """

        M = Manifold(row[1])
        self._finalize(M, row)
        return M

    def _finalize(self, M, row):
        """
        Give the manifold a name.  Override this method for custom manifold
        production.
        """
        M.set_name(row[0])

class IsosigPlatonicManifoldTable(IsosigManifoldTable):
    """
    Iterator for platonic hyperbolic manifolds.
    """

    def _configure(self, **kwargs):
        IsosigManifoldTable._configure(self, **kwargs)
        conditions = []

        if 'solids' in kwargs:
            N = int(kwargs['solids'])
            conditions.append('solids = %d' % N)
            
        if self._filter:
            if len(conditions) > 0:
                self._filter += (' and ' + ' and '.join(conditions))
        else:
            self._filter = ' and '.join(conditions)

class TetrahedralOrientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the tetrahedral orientable cusped hyperbolic manifolds up to
    25 tetrahedra, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic tetrahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'tetrahedral_orientable_cusped_census',
            db_path = os.path.join(base_path, "tetrahedralOrientableCuspedCensus.sqlite"),
            **kwargs)

class TetrahedralNonorientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the tetrahedral non-orientable cusped hyperbolic manifolds up to
    21 tetrahedra, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic tetrahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'tetrahedral_nonorientable_cusped_census',
            db_path = os.path.join(base_path, "tetrahedralNonorientableCuspedCensus.sqlite"),
            **kwargs)

if not os.path.exists("octahedralOrientableCuspedCensusWithAugKTG.sqlite"):

    class OctahedralOrientableCuspedTable(IsosigPlatonicManifoldTable):
        """
        Iterator for the octahedral orientable cusped hyperbolic manifolds up to
        7 octahedra, i.e., manifolds that admit a tessellation by regular ideal
        hyperbolic octahedra.
        """

        def __init__(self, **kwargs):
            return IsosigPlatonicManifoldTable.__init__(
                self,
                'octahedral_orientable_cusped_census',
                db_path = os.path.join(base_path, "octahedralOrientableCuspedCensus.sqlite"),
                **kwargs)

else:
    class OctahedralOrientableCuspedTable(IsosigPlatonicManifoldTable):
        """
        Iterator for the octahedral orientable cusped hyperbolic manifolds up to
        7 octahedra, i.e., manifolds that admit a tessellation by regular ideal
        hyperbolic octahedra.

        If a manifold is also the complement of an
        Augmented Knoted Trivalent Graph (AugKTG), the link is included and can
        be shown with plink(). Supply isAugKTG = True, to only see manifolds
        that are complements of AugKTGs.
        """

        _select = 'select name, triangulation, DT from %s '

        def __init__(self, **kwargs):
            return IsosigPlatonicManifoldTable.__init__(
                self,
                'octahedral_orientable_cusped_census',
                db_path = os.path.join(base_path, "octahedralOrientableCuspedCensusWithAugKTG.sqlite"),
                **kwargs)
        
        def _configure(self, **kwargs):
            IsosigPlatonicManifoldTable._configure(self, **kwargs)
            conditions = []
            
            if 'isAugKTG' in kwargs:
                if kwargs['isAugKTG']:
                    conditions.append('isAugKTG = 1')
                else:
                    conditions.append('isAugKTG = 0')
                    
            if self._filter:
                if len(conditions) > 0:
                    self._filter += (' and ' + ' and '.join(conditions))
            else:
                self._filter = ' and '.join(conditions)

        def _finalize(self, M, row):
            IsosigPlatonicManifoldTable._finalize(self, M, row)
            if row[2]:
                M._set_DTcode(DTcodec(row[2]))
        

class OctahedralNonorientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the octahedral non-orientable cusped hyperbolic manifolds up to
    5 octahedra, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic octahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'octahedral_nonorientable_cusped_census',
            db_path = os.path.join(base_path, "octahedralNonorientableCuspedCensus.sqlite"),
            **kwargs)

class CubicalOrientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the cubical orientable cusped hyperbolic manifolds up to
    7 cubes, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic octahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'cubical_orientable_cusped_census',
            db_path = os.path.join(base_path, "cubicalOrientableCuspedCensus.sqlite"),
            **kwargs)

class CubicalNonorientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the cubical non-orientable cusped hyperbolic manifolds up to
    5 cubes, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic octahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'cubical_nonorientable_cusped_census',
            db_path = os.path.join(base_path, "cubicalNonorientableCuspedCensus.sqlite"),
            **kwargs)

class DodecahedralOrientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the dodecahedral orientable cusped hyperbolic manifolds up to
    2 dodecahedra, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic dodecahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'dodecahedral_orientable_cusped_census',
            db_path = os.path.join(base_path, "dodecahedralOrientableCuspedCensus.sqlite"),
            **kwargs)

class DodecahedralNonorientableCuspedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the dodecahedral non-orientable cusped hyperbolic manifolds up to
    2 dodecahedra, i.e., manifolds that admit a tessellation by regular ideal
    hyperbolic dodecahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'dodecahedral_nonorientable_cusped_census',
            db_path = os.path.join(base_path, "dodecahedralNonorientableCuspedCensus.sqlite"),
            **kwargs)


class IcosahedralNonorientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the icosahedral non-orientable closed hyperbolic manifolds up
    to 3 icosahedra, i.e., manifolds that admit a tessellation by regular finite
    hyperbolic icosahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'icosahedral_nonorientable_closed_census',
            db_path = os.path.join(base_path, "icosahedralNonorientableClosedCensus.sqlite"),
            **kwargs)

class IcosahedralOrientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the icosahedral orientable closed hyperbolic manifolds up
    to 4 icosahedra, i.e., manifolds that admit a tessellation by regula finite
    hyperbolic icosahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'icosahedral_orientable_closed_census',
            db_path = os.path.join(base_path, "icosahedralOrientableClosedCensus.sqlite"),
            **kwargs)

class CubicalNonorientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the cubical non-orientable closed hyperbolic manifolds up
    to 10 cubes, i.e., manifolds that admit a tessellation by regular finite
    hyperbolic cubes.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'cubical_nonorientable_closed_census',
            db_path = os.path.join(base_path, "cubicalNonorientableClosedCensus.sqlite"),
            **kwargs)

class CubicalOrientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the cubical orientable closed hyperbolic manifolds up
    to 10 cubes, i.e., manifolds that admit a tessellation by regular finite
    hyperbolic cubes.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'cubical_orientable_closed_census',
            db_path = os.path.join(base_path, "cubicalOrientableClosedCensus.sqlite"),
            **kwargs)

class DodecahedralNonorientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the dodecahedral non-orientable closed hyperbolic manifolds up
    to 2 dodecahedra, i.e., manifolds that admit a tessellation by regular finite
    hyperbolic dodecahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'dodecahedral_nonorientable_closed_census',
            db_path = os.path.join(base_path, "dodecahedralNonorientableClosedCensus.sqlite"),
            **kwargs)

class DodecahedralOrientableClosedTable(IsosigPlatonicManifoldTable):
    """
    Iterator for the dodecahedral orientable closed hyperbolic manifolds up
    to 3 dodecahedra, i.e., manifolds that admit a tessellation by regular finite
    hyperbolic dodecahedra.
    """

    def __init__(self, **kwargs):
        return IsosigPlatonicManifoldTable.__init__(
            self,
            'dodecahedral_orientable_closed_census',
            db_path = os.path.join(base_path, "dodecahedralOrientableClosedCensus.sqlite"),
            **kwargs)

TetrahedralOrientableCuspedCensus = TetrahedralOrientableCuspedTable()
TetrahedralNonorientableCuspedCensus = TetrahedralNonorientableCuspedTable()
OctahedralOrientableCuspedCensus = OctahedralOrientableCuspedTable()
OctahedralNonorientableCuspedCensus = OctahedralNonorientableCuspedTable()
CubicalOrientableCuspedCensus = CubicalOrientableCuspedTable()
CubicalNonorientableCuspedCensus = CubicalNonorientableCuspedTable()
DodecahedralOrientableCuspedCensus = DodecahedralOrientableCuspedTable()
DodecahedralNonorientableCuspedCensus = DodecahedralNonorientableCuspedTable()
IcosahedralNonorientableClosedCensus = IcosahedralNonorientableClosedTable()
IcosahedralOrientableClosedCensus = IcosahedralOrientableClosedTable()
CubicalNonorientableClosedCensus = CubicalNonorientableClosedTable()
CubicalOrientableClosedCensus = CubicalOrientableClosedTable()
DodecahedralNonorientableClosedCensus = DodecahedralNonorientableClosedTable()
DodecahedralOrientableClosedCensus = DodecahedralOrientableClosedTable()


==> anc/src/COMPILE <==
To compile the necessary program genIsomoSigsOfPlatonicTessellations, use the
following command in this directory for the single-threaded version:

    g++ genIsomoSigsOfPlatonicTessellations.cpp \
        triangulation.cpp \
        platonicTessellationContext.cpp \
        gluingDataForSolids.cpp \
        triangulationToRegina.cpp \
        `regina-engine-config --cflags --libs` \
       -o genIsomoSigsOfPlatonicTessellations \
       -O3 

Or for the multi-threaded version:

    g++ genIsomoSigsOfPlatonicTessellations.cpp \
        triangulation.cpp \
        platonicTessellationContext.cpp \
        gluingDataForSolids.cpp \
        triangulationToRegina.cpp \
        threadpool.cpp \
       -DENABLE_MULTI_THREADED \
        `regina-engine-config --cflags --libs` \
       -lboost_thread -lboost_system \
       -o genIsomoSigsOfPlatonicTessellations \
       -O3

If you use Regina later than 4.96, you probably also need to add:
    
       -std=c++11

On old boost installations, you might need -lboost_thread-mt instead of
-lboost_thread.

And if you are unlucky with regina-engine-config and the compiler,
respectively, linker does not pick up the right files, you might need to
specify the necessary libraries (regina, gmp, boost) and paths to locate them
yourself, e.g.,

  -I/usr/local/include/regina (if you installed regina in /usr/local)
  -I/sw/include -L/sw/lib (if you are using fink).
  -lgmp -lregina-engine



==> anc/src/genIsomoSigsOfPlatonicTessellations.cpp <==
#include "platonicTessellationContext.h"
#include "triangulationToRegina.h"

#include <cstring>
#include <cstdlib>

typedef std::pair<int, std::string> NumIsoSig;
typedef std::set<NumIsoSig> NumIsoSigContainer;

// Print usage
void printUsage()
{
    std::cerr << "Usage: genIsomoSigsOfPlatonicTessellations "
              << "p q r NUM_SOLIDS [n|o]\n\n"
              << "    {p,q,r} is the type of tessellation\n"
              << "    NUM_SOLIDS the maximum number of solids\n"
              << "    n is for non-orientable, o for orientable (default)"
	      << std::endl;
    exit(1);
}


int main(int argc, char** argv)
{
    if (argc < 5 or argc > 6) {
	printUsage();
    }

    // Get number of tets
    const int p = std::atoi(argv[1]);
    const int q = std::atoi(argv[2]);
    const int r = std::atoi(argv[3]);
    const int number_solids = std::atoi(argv[4]);

    // Fallback to orientable
    bool orientable = true;

    // Parse orientability
    if (argc == 6) {
	if (std::strcmp(argv[5], "n") == 0) {
	    orientable = false;
	} else if (std::strcmp(argv[5], "o") != 0) {
	    printUsage();
	}
    }

    PlatonicTessellationContext context(orientable, p, q, r, number_solids);

    if (not context.isValid()) {
	std::cerr << "Tessellation {"
		  << p << ", " << q << ", " << r
		  << "} not supported." << std::endl;
	exit(1);
    }

    const std::set<Triangulation> &raw_result = context.execute();

    NumIsoSigContainer result;
    for (std::set<Triangulation>::const_iterator it = raw_result.begin();
	 it != raw_result.end(); ++it) {

	const regina::NTriangulation N = triangulationToRegina(*it);

	if (orientable or not N.isOrientable()) {
	    if (not result.insert(
		    NumIsoSig(N.getNumberOfTetrahedra(), N.isoSig())).second) {
		#ifdef REPORT_DUPLICATE_ISOSIGS
		std::cout << "Duplicate isomorphism signature: "
			  <<  N.isoSig()<< std::endl;
		#endif
	    }
	}
    }

    // And output the result, std::set's iterator will go
    // through this in lexicographic order.
    for(NumIsoSigContainer::const_iterator it = result.begin();
	it != result.end(); ++it) {
	std::cout << it->second << std::endl;
    }
}


==> anc/src/gluingDataForSolids.cpp <==
#include "gluingDataForSolids.h"

#include <iostream>

// Tetrahedron

static const GluingTriple _gluingDataForTetrahedron[] = {
    {   5,   1,  23},    //   0
    {   2,   0,   6},    //   1
    {   1,   3,  11},    //   2
    {   4,   2,  16},    //   3
    {   3,   5,  15},    //   4
    {   0,   4,  18},    //   5
    {  11,   7,   1},    //   6
    {   8,   6,  22},    //   7
    {   7,   9,  21},    //   8
    {  10,   8,  12},    //   9
    {   9,  11,  17},    //  10
    {   6,  10,   2},    //  11
    {  17,  13,   9},    //  12
    {  14,  12,  20},    //  13
    {  13,  15,  19},    //  14
    {  16,  14,   4},    //  15
    {  15,  17,   3},    //  16
    {  12,  16,  10},    //  17
    {  23,  19,   5},    //  18
    {  20,  18,  14},    //  19
    {  19,  21,  13},    //  20
    {  22,  20,   8},    //  21
    {  21,  23,   7},    //  22
    {  18,  22,   0},    //  23
    {  -1,  -1,  -1}     //  Indicate the end
};

// Octahedron

static const GluingTriple _gluingDataForOctahedron[] = {
    {   5,   1,  11},    //   0
    {   2,   0,  12},    //   1
    {   1,   3,  17},    //   2
    {   4,   2,  18},    //   3
    {   3,   5,  23},    //   4
    {   0,   4,   6},    //   5
    {  11,   7,   5},    //   6
    {   8,   6,  36},    //   7
    {   7,   9,  41},    //   8
    {  10,   8,  24},    //   9
    {   9,  11,  29},    //  10
    {   6,  10,   0},    //  11
    {  17,  13,   1},    //  12
    {  14,  12,  28},    //  13
    {  13,  15,  27},    //  14
    {  16,  14,  30},    //  15
    {  15,  17,  35},    //  16
    {  12,  16,   2},    //  17
    {  23,  19,   3},    //  18
    {  20,  18,  34},    //  19
    {  19,  21,  33},    //  20
    {  22,  20,  38},    //  21
    {  21,  23,  37},    //  22
    {  18,  22,   4},    //  23
    {  29,  25,   9},    //  24
    {  26,  24,  42},    //  25
    {  25,  27,  47},    //  26
    {  28,  26,  14},    //  27
    {  27,  29,  13},    //  28
    {  24,  28,  10},    //  29
    {  35,  31,  15},    //  30
    {  32,  30,  46},    //  31
    {  31,  33,  45},    //  32
    {  34,  32,  20},    //  33
    {  33,  35,  19},    //  34
    {  30,  34,  16},    //  35
    {  41,  37,   7},    //  36
    {  38,  36,  22},    //  37
    {  37,  39,  21},    //  38
    {  40,  38,  44},    //  39
    {  39,  41,  43},    //  40
    {  36,  40,   8},    //  41
    {  47,  43,  25},    //  42
    {  44,  42,  40},    //  43
    {  43,  45,  39},    //  44
    {  46,  44,  32},    //  45
    {  45,  47,  31},    //  46
    {  42,  46,  26},    //  47
    {  -1,  -1,  -1}     //  Indicate the end
};

// Dodecahedron

static const GluingTriple _gluingDataForDodecahedron[] = {
    {   9,   1,  59},    //   0
    {   2,   0,  10},    //   1
    {   1,   3,  19},    //   2
    {   4,   2,  20},    //   3
    {   3,   5,  29},    //   4
    {   6,   4,  30},    //   5
    {   5,   7,  39},    //   6
    {   8,   6,  40},    //   7
    {   7,   9,  49},    //   8
    {   0,   8,  50},    //   9
    {  19,  11,   1},    //  10
    {  12,  10,  58},    //  11
    {  11,  13,  57},    //  12
    {  14,  12, 108},    //  13
    {  13,  15, 107},    //  14
    {  16,  14,  60},    //  15
    {  15,  17,  69},    //  16
    {  18,  16,  22},    //  17
    {  17,  19,  21},    //  18
    {  10,  18,   2},    //  19
    {  29,  21,   3},    //  20
    {  22,  20,  18},    //  21
    {  21,  23,  17},    //  22
    {  24,  22,  68},    //  23
    {  23,  25,  67},    //  24
    {  26,  24,  70},    //  25
    {  25,  27,  79},    //  26
    {  28,  26,  32},    //  27
    {  27,  29,  31},    //  28
    {  20,  28,   4},    //  29
    {  39,  31,   5},    //  30
    {  32,  30,  28},    //  31
    {  31,  33,  27},    //  32
    {  34,  32,  78},    //  33
    {  33,  35,  77},    //  34
    {  36,  34,  80},    //  35
    {  35,  37,  89},    //  36
    {  38,  36,  42},    //  37
    {  37,  39,  41},    //  38
    {  30,  38,   6},    //  39
    {  49,  41,   7},    //  40
    {  42,  40,  38},    //  41
    {  41,  43,  37},    //  42
    {  44,  42,  88},    //  43
    {  43,  45,  87},    //  44
    {  46,  44,  90},    //  45
    {  45,  47,  99},    //  46
    {  48,  46,  52},    //  47
    {  47,  49,  51},    //  48
    {  40,  48,   8},    //  49
    {  59,  51,   9},    //  50
    {  52,  50,  48},    //  51
    {  51,  53,  47},    //  52
    {  54,  52,  98},    //  53
    {  53,  55,  97},    //  54
    {  56,  54, 100},    //  55
    {  55,  57, 109},    //  56
    {  58,  56,  12},    //  57
    {  57,  59,  11},    //  58
    {  50,  58,   0},    //  59
    {  69,  61,  15},    //  60
    {  62,  60, 106},    //  61
    {  61,  63, 105},    //  62
    {  64,  62, 110},    //  63
    {  63,  65, 119},    //  64
    {  66,  64,  72},    //  65
    {  65,  67,  71},    //  66
    {  68,  66,  24},    //  67
    {  67,  69,  23},    //  68
    {  60,  68,  16},    //  69
    {  79,  71,  25},    //  70
    {  72,  70,  66},    //  71
    {  71,  73,  65},    //  72
    {  74,  72, 118},    //  73
    {  73,  75, 117},    //  74
    {  76,  74,  82},    //  75
    {  75,  77,  81},    //  76
    {  78,  76,  34},    //  77
    {  77,  79,  33},    //  78
    {  70,  78,  26},    //  79
    {  89,  81,  35},    //  80
    {  82,  80,  76},    //  81
    {  81,  83,  75},    //  82
    {  84,  82, 116},    //  83
    {  83,  85, 115},    //  84
    {  86,  84,  92},    //  85
    {  85,  87,  91},    //  86
    {  88,  86,  44},    //  87
    {  87,  89,  43},    //  88
    {  80,  88,  36},    //  89
    {  99,  91,  45},    //  90
    {  92,  90,  86},    //  91
    {  91,  93,  85},    //  92
    {  94,  92, 114},    //  93
    {  93,  95, 113},    //  94
    {  96,  94, 102},    //  95
    {  95,  97, 101},    //  96
    {  98,  96,  54},    //  97
    {  97,  99,  53},    //  98
    {  90,  98,  46},    //  99
    { 109, 101,  55},    // 100
    { 102, 100,  96},    // 101
    { 101, 103,  95},    // 102
    { 104, 102, 112},    // 103
    { 103, 105, 111},    // 104
    { 106, 104,  62},    // 105
    { 105, 107,  61},    // 106
    { 108, 106,  14},    // 107
    { 107, 109,  13},    // 108
    { 100, 108,  56},    // 109
    { 119, 111,  63},    // 110
    { 112, 110, 104},    // 111
    { 111, 113, 103},    // 112
    { 114, 112,  94},    // 113
    { 113, 115,  93},    // 114
    { 116, 114,  84},    // 115
    { 115, 117,  83},    // 116
    { 118, 116,  74},    // 117
    { 117, 119,  73},    // 118
    { 110, 118,  64},    // 119
    {  -1,  -1,  -1}     //  Indicate the end
};

// Cube as dual of ocathedron

static GluingTriple* _gluingDataForCube = 0;

static void _initializeCube()
{
    if (_gluingDataForCube) {
	return;
    }

    const int num = sizeof(_gluingDataForOctahedron) / sizeof(GluingTriple);

    GluingTriple* gluingDataForCube = new GluingTriple[num];

    for (int i = 0; i < num; i++) {
	for (int j = 0; j < 3; j++) {
	    gluingDataForCube[i].values[j] =
		_gluingDataForOctahedron[i].values[2-j];
	}
    }

    _gluingDataForCube = gluingDataForCube;
}

// Icosahedron as dual of dodecahedron

static GluingTriple* _gluingDataForIcosahedron = 0;


static void _initializeIcosahedron()
{
    if (_gluingDataForIcosahedron) {
	return;
    }

    const int num = sizeof(_gluingDataForDodecahedron) / sizeof(GluingTriple);

    GluingTriple* gluingDataForIcosahedron = new GluingTriple[num];

    for (int i = 0; i < num; i++) {
	for (int j = 0; j < 3; j++) {
	    gluingDataForIcosahedron[i].values[j] =
		_gluingDataForDodecahedron[i].values[2-j];
	}
    }

    _gluingDataForIcosahedron = gluingDataForIcosahedron;
}

const GluingTriple* getGluingDataForSolid(int p, int q)
{
    if ((p == 3) and (q == 3)) {
	return &_gluingDataForTetrahedron[0];
    }

    if ((p == 3) and (q == 4)) {
	return &_gluingDataForOctahedron[0];
    }

    if ((p == 3) and (q == 5)) {
	_initializeIcosahedron();
	return _gluingDataForIcosahedron;
    }

    if ((p == 4) and (q == 3)) {
	_initializeCube();
	return _gluingDataForCube;
    }

    if ((p == 5) and (q == 3)) {
	return &_gluingDataForDodecahedron[0];
    }

    return NULL;
}

int test_main(int argc, char** argv)
{
  for (int i = 0; i < 120; i++) {
    for (int j = 0; j < 3; j++) {

      if (_gluingDataForDodecahedron[i].values[j] % 2 == i % 2) {
	std::cout << "WRONG!" << i << " " << j << std::endl;
      }

    }

  }

    for (int i = 0; i < 120; i++) {
	for (int j = 0; j < 3; j++) {
	    if (_gluingDataForDodecahedron[_gluingDataForDodecahedron[i].values[j]].values[j] != i) {
		std::cout << "WRONG " << i << " " << j << std::endl;
	    }
	}
    }

    for (int i = 0; i < 110; i++) {
	for (int j = 0; j < 2; j++) {

	    if (_gluingDataForDodecahedron[i % 10].values[j] % 10 != _gluingDataForDodecahedron[i].values[j] % 10) {
		std::cout << "WRONG2 " << i << " " << j << std::endl;
	    }

	}
    }

    for (int i = 0; i < 120; i++) {
	int k = i;

	for (int j = 0; j < 10; j++) {
	    k = _gluingDataForDodecahedron[k].values[j % 2];
	    
	    if (k == i and j != 9) {
		std::cout << "WRONG 01 " << i << " " << j << std::endl;
	    }
	    
	    if (k != i and j == 9) {
		std::cout << "WRONG 01b " << i << " " << j << std::endl;
	    }
	} 
    }

    for (int i = 0; i < 120; i++) {
	int k = i;

//	std::cout << std::endl;

	for (int j = 0; j < 6; j++) {
	    k = _gluingDataForDodecahedron[k].values[(j % 2) + 1];
	    
//	    std::cout << k << std::endl;

	    if (k == i and j != 5) {
		std::cout << "WRONG 12 " << i << " " << j << std::endl;
	    }
	    
	    if (k != i and j == 5) {
		std::cout << "WRONG 12b " << i << " " << j << std::endl;
	    }
	} 
    }

    for (int i = 0; i < 120; i++) {
	int k = i;

//	std::cout << std::endl;

	for (int j = 0; j < 4; j++) {
	    k = _gluingDataForDodecahedron[k].values[2 * (j % 2)];
	    
//	    std::cout << k << std::endl;

	    if (k == i and j != 3) {
		std::cout << "WRONG 02 " << i << " " << j << std::endl;
	    }
	    
	    if (k != i and j == 3) {
		std::cout << "WRONG 02b " << i << " " << j << std::endl;
	    }
	} 
    }


    std::cout << "Ran" << std::endl;

    return 0;
}


==> anc/src/gluingDataForSolids.h <==
#ifndef __GLUING_DATA_FOR_SOLIDS_H__
#define __GLUING_DATA_FOR_SOLIDS_H__

struct GluingTriple {
    int values[3];
};

const GluingTriple* getGluingDataForSolid(int p, int q);

#endif



==> anc/src/platonicTessellationContext.cpp <==
#include "platonicTessellationContext.h"
#include "gluingDataForSolids.h"

#include <iostream>

#include <unistd.h>

PlatonicTessellationContext::PlatonicTessellationContext(
    bool orientable, int p, int q, int r, int numSolids)
    : _orientable(orientable), _p(p), _q(q), _r(r),
      _gluingDataForSolid(getGluingDataForSolid(p,q))
{
    _numSimplicesPerSolid = 0;

    if (_gluingDataForSolid) {
	while (_gluingDataForSolid[_numSimplicesPerSolid].values[0] != -1) {
	    _numSimplicesPerSolid++;
	}
    }

    _numSimplices = _numSimplicesPerSolid * numSolids;
}

bool
PlatonicTessellationContext::isValid() const
{
    return _gluingDataForSolid;
}

const std::set<Triangulation> &
PlatonicTessellationContext::execute()
{
    {
	#ifdef ENABLE_MULTI_THREADED
	Threadpool::RunningContext runningContext(_threadpool);
	#endif

	Triangulation N;
	_addPlatonicSolid(&N);
	_recurse(N);
    }

    #ifdef ENABLE_MULTI_THREADED
    return _result.get_set_unsafe();
    #else
    return _result;
    #endif
}
int
PlatonicTessellationContext::_getOpenTetrahedron(const Triangulation &trig) const
{
    int result = -1;
    int num = 0;

    for (int simplex = 1; simplex < trig.simplices.size(); simplex+=2) {

	if (trig.simplices[simplex].neighbors[3] == -1) {

	    int number = 0;
	    int otherSimplex = simplex;
	    while (number == 0 or
	       trig.simplices[otherSimplex].neighbors[3] != -1) {
		otherSimplex = 
		    trig.simplices[otherSimplex].neighbors[2 + number % 2];
		number++;
	    }

	    if (number > num) {
		result = simplex;
		num = number;
	    }

	}

    }

    return result;
}

int
PlatonicTessellationContext::_addPlatonicSolid(Triangulation *trig) const
{
    const int originalSize = trig->simplices.size();

    trig->simplices.resize(originalSize + _numSimplicesPerSolid);

    for (int i = 0; i < _numSimplicesPerSolid; i++) {
	for (int j = 0; j < 3; j++) {
	    trig->simplices[originalSize + i].neighbors[j] =
		originalSize + _gluingDataForSolid[i].values[j];
	}
    }

    return originalSize;
}

bool
PlatonicTessellationContext::_glueFaces(
    Triangulation *trig, int simplex1, int simplex2) const
{
    int number = 0;

    while (trig->simplices[simplex1].neighbors[3] == -1 and
	   trig->simplices[simplex2].neighbors[3] == -1) {
	if (simplex1 == simplex2) {
	    return false;
	}

	trig->glue(3, simplex1, simplex2);

	simplex1 = trig->simplices[simplex1].neighbors[number % 2];
	simplex2 = trig->simplices[simplex2].neighbors[number % 2];

	number++;
    }

    return number == 2 * _p;
}

PlatonicTessellationContext::_FixEdgeResult
PlatonicTessellationContext::_fixOneSimplex(
    Triangulation *trig, int simplex) const
{
    int otherSimplex = simplex;

    const int avoidSimplex = trig->simplices[simplex].neighbors[0];

    if (trig->simplices[simplex].neighbors[3] == -1) {
	int number = 0;
	while (number == 0 or
	       trig->simplices[otherSimplex].neighbors[3] != -1) {
	    otherSimplex = 
		trig->simplices[otherSimplex].neighbors[2 + number % 2];

	    if ((not _orientable) and
		(otherSimplex == avoidSimplex)) {
		return _EdgeInvalid;
	    }

	    number++;
	}
	number++;

	if (number > 2 * _r) {
	    return _EdgeInvalid;
	}

	if (number == 2 * _r) {
	    if (not _glueFaces(trig, simplex, otherSimplex)) {
		return _EdgeInvalid;
	    }
	    return _EdgeFixed;
	}

    } else {
	for (int number = 0; number < 2 * _r; number++) {
	    
	    otherSimplex =
		trig->simplices[otherSimplex].neighbors[2 + number % 2];
	    
	    if (otherSimplex == -1) {  // Case treated eventually by the above code
		return _EdgeValid;
	    }

	    if ((not _orientable) and
		(otherSimplex == avoidSimplex)) {
		return _EdgeInvalid;
	    }
	    
	    if (simplex == otherSimplex xor number == 2 * _r - 1) { 
		return _EdgeInvalid;
	    }
	}
    }

    return _EdgeValid;
}

PlatonicTessellationContext::_FixEdgeResult
PlatonicTessellationContext::_fixSimplices(Triangulation *trig) const
{
    bool fixedEdge;

    do {
	fixedEdge = false;

	for (int i = 0; i < trig->simplices.size(); i++) {
	    const _FixEdgeResult result = _fixOneSimplex(trig, i);
	    if (result == _EdgeInvalid) {
		return result;
	    }
	    if (result == _EdgeFixed) {
		fixedEdge = true;
	    }
	}

    } while (fixedEdge);
    
    return _EdgeValid;
}

PlatonicTessellationContext::_MyIsomorphismSignature
PlatonicTessellationContext::_myIsomorphismSignature(
    const Triangulation &trig) const
{
    const int num = trig.simplices.size() / (2 * _p);

    _MyIsomorphismSignature result(num);

    for (int i = 0; i < num; i++) {
	result[i] = trig.simplices[2 * _p * i].neighbors[3];
    }

    return result;
}

// The main function: it recurses to build all the triangulations
// M: the partial triangulation build so far, will be modified by gluing up
// the edges.
// max_tets: the maximal number of tetrahedra considered
// orientable: whether to return orientable or nonorientable triangulations
// already_seen: keeps track of isomorphism signature already handled
// result: result will be written in here
void PlatonicTessellationContext::_recurse(Triangulation M, int depth)
{
    if (_fixSimplices(&M) == _EdgeInvalid) {
	return;
    }
  
    const Triangulation canonicalM = M.canonicallyRelabeled();
	
    {
	const _MyIsomorphismSignature isoSig =
	    _myIsomorphismSignature(canonicalM);
	
	{
	    // Bail if already handled earlier, insert otherwise.
	    if (not _already_seen.insert(isoSig).second) {
		return;
	    }
	}
    }
    
    const int openTetrahedron1 = _getOpenTetrahedron(M);

    if (openTetrahedron1 == -1) {
	_result.insert(canonicalM);
	return;
    }
    

    // If maximal number of tetrahedra has not be reached yet, glue
    // a new tetrahedron
    if (M.simplices.size() < _numSimplices) {
	// Make a copy of triangulation
	Triangulation N(M);
	
	const int newSolid = _addPlatonicSolid(&N);
	_glueFaces(&N, openTetrahedron1, newSolid);
	#ifdef ENABLE_MULTI_THREADED
	_threadpool.scheduleOrExecute(
	    boost::bind(
		&PlatonicTessellationContext::_recurse,
		this, N, depth + 1));
	#else
	_recurse(N, depth+1);
	#endif
    }

    for (int tetIndex2 = 0;
	 tetIndex2 < M.simplices.size();
	 tetIndex2++) {
	
	if (tetIndex2 % 2 == 0 or not _orientable) {

	    if (M.simplices[tetIndex2].neighbors[3] == -1) {
		    
		Triangulation N(M);

		if (_glueFaces(&N,
			       openTetrahedron1,
			       tetIndex2)) {
		    #ifdef ENABLE_MULTI_THREADED
		    _threadpool.scheduleOrExecute(
			boost::bind(
			    &PlatonicTessellationContext::_recurse,
			    this, N, depth + 1));
		    #else
		    _recurse(N, depth+1);
		    #endif
		}
	    }
	}
    }
}



==> anc/src/platonicTessellationContext.h <==
#ifndef __PLATONIC_TESSELLATION_CONTEXT_H__
#define __PLATONIC_TESSELLATION_CONTEXT_H__

#include "triangulation.h"

#ifdef ENABLE_MULTI_THREADED
#include "threadSafeSet.h"
#include "threadpool.h"
#endif

#include <vector>
#include <set>

struct GluingTriple;

class PlatonicTessellationContext
{
public:

    PlatonicTessellationContext(
	bool orientable, int p, int q, int r, int numSolids);

    bool isValid() const;

    const std::set<Triangulation> &execute();

private:

    // The result of checking the number of tetrahedra adjacent to an edge
    typedef enum {
	_EdgeValid,    // The number is less than 6 for an open edge or exactly 6
	_EdgeFixed,    // The number is 6 for an open edge that was closed up
	_EdgeInvalid   // The number is less than 6 for a closed edge or greater 6
    } _FixEdgeResult;
  
    typedef std::vector<short> _MyIsomorphismSignature;

    _MyIsomorphismSignature
    _myIsomorphismSignature(const Triangulation &trig) const;

    int _addPlatonicSolid(Triangulation *trig) const;

    bool _glueFaces(
	Triangulation *trig, int simplex1, int simplex2) const;

    _FixEdgeResult _fixOneSimplex(Triangulation *trig, int simplex) const;

    _FixEdgeResult _fixSimplices(Triangulation *trig) const;

    int _getOpenTetrahedron(const Triangulation &trig) const;

    void _recurse(Triangulation trig, int depth = 0);
private:
    const bool _orientable;
    const int _p, _q, _r;
    const GluingTriple* _gluingDataForSolid;

    int _numSimplicesPerSolid;
    int _numSimplices;

    #ifdef ENABLE_MULTI_THREADED
    ThreadSafeSet<Triangulation> _result;
    ThreadSafeSet<_MyIsomorphismSignature> _already_seen;

    Threadpool _threadpool;
    #else
    std::set<Triangulation> _result;
    std::set<_MyIsomorphismSignature> _already_seen;
    #endif
};

#endif


==> anc/src/threadSafeSet.h <==
#ifndef __THREAD_SAFE_SET_H__
#define __THREAD_SAFE_SET_H__

#include <set>
#include <boost/thread/mutex.hpp>

template<class T> class ThreadSafeSet
{
public:
    const std::set<T> &get_set_unsafe() { return _set; };

    // For compatibility with set's insert.
    std::pair<int, bool> insert(const T &element) {
	boost::mutex::scoped_lock lock(_mutex);
	return std::make_pair(0, _set.insert(element).second);
    }

private:
    std::set<T> _set;
    boost::mutex _mutex;
};

#endif


==> anc/src/threadpool.cpp <==
#include "threadpool.h"

#include <unistd.h>

#define DISABLE_THREADS 0

Threadpool::RunningContext::RunningContext(Threadpool &threadpool)
    : _threadpool(threadpool)
{
    _threadpool._running = true;

    for (int i = 0; i < _threadpool._max_num_threads; i++) {
	_threadpool._threads.push_back(
	    new boost::thread(
		boost::bind(&Threadpool::_worker, &_threadpool)));
    }
}

Threadpool::RunningContext::~RunningContext()
{
    _threadpool._waitToFinish();
}

Threadpool::Threadpool()
    : _max_num_threads(DISABLE_THREADS ?
		         0 :
   		         boost::thread::hardware_concurrency() - 1),
      _num_running_threads_and_pending_tasks(0),
      _running(false)
{
}

void
Threadpool::scheduleOrExecute(const Task &task)
{
    if (_running) {
	boost::mutex::scoped_lock lock(_mutex);
	if (_num_running_threads_and_pending_tasks < _max_num_threads) {
	    _num_running_threads_and_pending_tasks++;
	    _pending_tasks.push_back(task);
	    return;
	}
    }

    task();
}

void
Threadpool::_worker()
{
    while(true) {
	Task task;
	{
	    boost::mutex::scoped_lock lock(_mutex);

	    if (_pending_tasks.empty()) {
		if (not _running) {
		    return;
		}
	    } else {
		task = _pending_tasks.back();
		_pending_tasks.pop_back();
	    }
	}

	if (task) {
	    task();
	    {
		boost::mutex::scoped_lock lock(_mutex);
		_num_running_threads_and_pending_tasks--;
	    }
	} else {
	    usleep(10);
	}
    }
}

void
Threadpool::_waitToFinish()
{
    while (_running) {
	{
	    boost::mutex::scoped_lock lock(_mutex);
	    if (_num_running_threads_and_pending_tasks == 0) {
		_running = false;
		break;
	    }
	}
	usleep(10000);
    }

    for (int i = 0; i < _max_num_threads; i++) {
	_threads[i]->join();
	delete _threads[i];
    }
    
    _threads.resize(0);
}


==> anc/src/threadpool.h <==
#ifndef __THREADPOOL_H__
#define __THREADPOOL_H__

#include <boost/function.hpp>
#include <boost/thread/thread.hpp>
#include <boost/thread/mutex.hpp>

#include <vector>

class Threadpool
{
public:
    Threadpool();

    typedef boost::function<void ()> Task;
    void scheduleOrExecute(const Task &task);

    class RunningContext {
    public:
	RunningContext(Threadpool &threadpool);
	~RunningContext();

    private:
	Threadpool &_threadpool;
    };

private:
    void _worker();
    void _waitToFinish();

    std::vector<boost::thread*> _threads;
    const int _max_num_threads;
    int _num_running_threads_and_pending_tasks;
    std::vector<Task> _pending_tasks;
    bool _running;
    
    boost::mutex _mutex;
};

#endif


==> anc/src/triangulation.cpp <==
#include "triangulation.h"

// Included for testing
#include "triangulationToRegina.h"
#include <cstdlib>

bool operator<(const Simplex &self, const Simplex &other)
{
    for (int k = 0; k < 4; k++) {
	if (self.neighbors[k] < other.neighbors[k]) {
	    return true;
	}
	if (self.neighbors[k] > other.neighbors[k]) {
	    return false;
	}
    }
    return false;
}

bool operator==(const Simplex &self, const Simplex &other)
{
    for (int k = 0; k < 4; k++) {
	if (self.neighbors[k] != other.neighbors[k]) {
	    return false;
	}
    }
    return true;
}

bool
operator<(const Triangulation &a, const Triangulation &b)
{
    return a.simplices < b.simplices;
}

bool
operator==(const Triangulation &a, const Triangulation &b)
{
    return a.simplices == b.simplices;
}

Simplex::Simplex()
{
    for (int k = 0; k < 4; k++) {
	neighbors[k] = -1;
    }
}

Triangulation::Triangulation(int size)
    : simplices(size)
{
}

void
Triangulation::_swapLabels(int s1, int s2)
{
    std::swap(simplices[s1],simplices[s2]);

    for (int k = 0; k < 4; k++) {
	const int n1 = simplices[s1].neighbors[k];
	if (n1 != -1) {
	    simplices[n1].neighbors[k] = (n1 != s1) ? s1 : s2;
	}
	const int n2 = simplices[s2].neighbors[k];
	if (n2 != -1) {
	    simplices[n2].neighbors[k] = (n2 != s2) ? s2 : s1;
	}
    }
}

void
Triangulation::_canonicalRelabeling1()
{
    int determiningSimplex[4] = {0, 0, 0, 0};

    int nextSimplexToDetermine = 1;

    while (true) {
	for (int k = 0; k < 4; k++) {
	    if (determiningSimplex[k] < nextSimplexToDetermine) {
		const int n = simplices[determiningSimplex[k]].neighbors[k];
		if (n >= nextSimplexToDetermine) {
		    if (n > nextSimplexToDetermine) {
			_swapLabels(n, nextSimplexToDetermine);
		    }
		    nextSimplexToDetermine++;
		    if (nextSimplexToDetermine == simplices.size()) {
			return;
		    }
		}
		determiningSimplex[k]++;
		break;
	    }
	}
    }
}

Triangulation
Triangulation::canonicallyRelabeled() const
{
    Triangulation best(*this);
    for (int i = 1; i < simplices.size(); i++) {
	Triangulation candidate(*this);
	candidate._swapLabels(0, i);
	candidate._canonicalRelabeling1();
	if (candidate < best) {
	    best = candidate;
	}
    }
    return best;
}

void
Triangulation::glue(int f, int s1, int s2)
{
    simplices[s1].neighbors[f] = s2;
    simplices[s2].neighbors[f] = s1;
}
    
bool
Triangulation::isConsistent() const
{
    for (int i = 0; i < simplices.size(); i++) {
	for (int k = 0; k < 4; k++) {
	    const int n = simplices[i].neighbors[k];
	    if (n != -1 and simplices[n].neighbors[k] !=  i) {
		return false;
	    }
	    if (n != -1 and i == n) {
		return false;
	    }
	}
    }
    return true;
}

// Testing

void
Triangulation::testing() const
{
    Triangulation canon1 = canonicallyRelabeled();

    for (int i = 0; i < 100; i++) {

	Triangulation shuffled(*this);

	for (int j = 0; j < i; j++) {
	    const int a = rand() % simplices.size();
	    const int b = rand() % simplices.size();
	    if (a != b) {
		shuffled._swapLabels(a, b);
	    }
	}

	const regina::NTriangulation t1 = triangulationToRegina(*this);
	const regina::NTriangulation t2 = triangulationToRegina(shuffled);

	if (t1.isoSig() != t2.isoSig()) {
	    std::cout << "isomorphism signature changed" << std::endl;
	}

	if (not (canon1 == shuffled.canonicallyRelabeled())) {
	    std::cout << "canonical relabeling changed" << std::endl;
	}

    }

}


==> anc/src/triangulation.h <==
#ifndef __TRIANGULATION_H__
#define __TRIANGULATION_H__

#include <vector>
#include <string>

class Simplex
{
public:
    // All the data: indices of the four neighbors, -1 if unglued face
    short neighbors[4];

    // Constructor
    Simplex();
};

bool operator<(const Simplex &self, const Simplex &other);

bool operator==(const Simplex &self, const Simplex &other);

class Triangulation
{
public:
    // All the data
    std::vector<Simplex> simplices;

    // Constructor
    Triangulation(int size = 0);

    // Gluing
    void glue(int f, int s1, int s2);

    // Bring into canonical form. Two triangulaions are canonically isomorphic
    // if and only if their canonical form is the same.
    Triangulation canonicallyRelabeled() const;

    // Testing
    void testing() const;
    bool isConsistent() const;
private:
    void _canonicalRelabeling1();
    void _swapLabels(int s1, int s2);
};

bool
operator<(const Triangulation &a, const Triangulation &b);

bool
operator==(const Triangulation &a, const Triangulation &b);

#endif


==> anc/src/triangulationToRegina.cpp <==
#include "triangulationToRegina.h"

#include "triangulation.h"

regina::NTriangulation triangulationToRegina(const class Triangulation &trig)
{
    regina::NTriangulation reginaTrig;
    for (int i = 0; i < trig.simplices.size(); i++) {
	regina::NTetrahedron *tet = reginaTrig.newTetrahedron();
	for (int k = 0; k < 4; k++) {
	    const int n = trig.simplices[i].neighbors[k];
	    if (n != -1 and n < i) {
		tet->joinTo(k, reginaTrig.getTetrahedron(n), regina::NPerm4());
	    }	
	}
    }

    return reginaTrig;
}


==> anc/src/triangulationToRegina.h <==
#ifndef __TRIANGULATION_TO_REGINA_H__
#define __TRIANGULATION_TO_REGINA_H__

#include "triangulation/ntriangulation.h"

class Triangulation;

regina::NTriangulation triangulationToRegina(const class Triangulation &trig);

#endif


==> anc/tools/censusDatabase.py <==
import readDataFiles

import os
import re
import glob

def _base(path):
    return os.path.split(path)[0]

baseDir = os.path.join(_base(__file__), '../data')

kindToSymbol = {
    'tet'     : '336',
    'oct'     : '344',
    'cubecld' : '435',
    'cube'    : '436',
    'icocld'  : '353',
    'dodecld' : '535',
    'dode'    : '536'
}

class CensusDatabase(object):

    _filebaseToDatabase = {}

    @staticmethod
    def get(filebase):
        if not filebase in CensusDatabase._filebaseToDatabase:
            CensusDatabase._filebaseToDatabase[filebase] = (
                CensusDatabase(filebase))
        return CensusDatabase._filebaseToDatabase[filebase]
    
    @staticmethod
    def get_entry(name):
        orientability, kind = re.match('([no])([a-z]+?)?\d+_\d+', name).groups()
        db = CensusDatabase(
            'namedIsometric_%s%s_up_to' % (
                orientability, kindToSymbol[kind]))
            
        index = db.nameToIndex[name]
        return db.entries[index]
    
    def __init__(self, filebase, baseDir = baseDir):
        
        pattern = os.path.join(baseDir, filebase) + '*.txt'
        filePaths = glob.glob(pattern)
        if len(filePaths) > 1:
            raise Exception("No unique file '%s'" % pattern)
        if len(filePaths) == 0:
            raise Exception("No file '%s'" % pattern)

        f = open(filePaths[0])
        
        self.entries = readDataFiles.parse_text(f.read())

        self.nameToIndex = {
            name : i
            for i, (name, isoSigs, isometrySig) in enumerate(self.entries)
            }

        self.isoSigToIndex = {
            isoSig : (i, j)
            for i, (name, isoSigs, isometrySig) in enumerate(self.entries)
            for j, isoSig in enumerate(isoSigs)
            }
        
        self.isometrySigToIndex = {
            isometrySig : i
            for i, (name, isoSigs, isometrySig) in enumerate(self.entries)
            }

    


==> anc/tools/conform.py <==
from regina import NPerm4, NEdge

import foundation

def conform_vertex_order(t):
    """
    Relabels the vertices of the simplices of a barycentric subdivision of
    a Platonic tessellation so that it follows the convention that a vertex 3
    cooresponds to the center of a solid, a vertex 2 to a face center, ...
    """

    if foundation.is_tetrahedral(t):
        return t

    perm = _find_relabel_perm(t)
    if perm == NPerm4():
        return t

    new_t = foundation._apply_perm_to_triangulation(perm, t)
    assert _are_valid_orders(_edge_orders(new_t))
    return new_t

###############################################################################
# Implementation details

def _edge_orders(t):
    tet = t.getTetrahedron(0)
    return [  [ tet.getEdge(5-NEdge.edgeNumber[i][j]).getDegree()
                if i != j else 0
                for i in range(4) ]
              for j in range(4)]

def _are_valid_orders(orders):
    for i in range(2):
        for j in range(i+2,4):
            if not orders[i][j] == 4:
                return False

    return orders[2][3] >= orders[0][1]

def _find_relabel_perm(t):
    orders = _edge_orders(t)
    for perm in NPerm4.S4:
        new_orders = [  [orders[perm[i]][perm[j]] for i in range(4) ]
                        for j in range(4) ]
        if _are_valid_orders(new_orders):
            return perm.inverse()


==> anc/tools/cubical.py <==
import conform, foundation

from regina import NTriangulation, NPerm4

def cubical_tessellation_to_tetrahedral_tessellations(t):
    """
    Takes the barycentric subdivision of a cusped cubical tessellation.
    Tries to subdivide the cubical tessellation into a tetrahedral
    tessellation. If this succeeds, returns the pair of the two tetrahedral
    tessellations from the two different choices of diagonals (might be
    combinatorially isomorphic). If the cubical tessellation cannot be
    subdivided, returns a pair (None, None)
    """

    new_t = conform.conform_vertex_order(t)

    tess = [_tetrahedral_tessellation_from_cubical(new_t, start_color)
            for start_color in range(2) ]

    assert bool(tess[0]) == bool(tess[1])
    if tess[0]:
        for it in tess:
            assert foundation.is_tetrahedral(it)

    return tess


###############################################################################
# Implementation details


def _neighborhood(trig, index, faces):
    pending = [index]
    all = set()
    while pending:
        next = pending.pop()
        if not next in all:
            all.add(next)
            for face in faces:
                pending.append(
                    trig.getTetrahedron(next).adjacentTetrahedron(face).index())
    return all

def _two_color_cubical_tessellation(trig, start_color):
    simplex_to_color = { }
    pending = [ (0, start_color) ]

    while pending:
        index, color = pending.pop()
        if not simplex_to_color.has_key(index):
            simplex_to_color[index] = color
            for face in range(4):
                if face == 0:
                    next_color = 1 - color
                else:
                    next_color = color
                next_index = (
                    trig.getTetrahedron(index)
                        .adjacentTetrahedron(face).index())
                pending.append((next_index, next_color))

    return simplex_to_color

def _is_two_coloring_consistent(trig, simplex_to_color):
    for i in range(trig.getNumberOfTetrahedra()):
        for face in range(4):
            if face == 0:
                color = 1 - simplex_to_color[i]
            else:
                color = simplex_to_color[i]
            if not color == simplex_to_color[
                trig.getTetrahedron(i).adjacentTetrahedron(face).index()]:
                return False
    return True

def _index_cubes_and_colored_cube_corners(t, simplex_to_color):
    num = t.getNumberOfTetrahedra()

    simplex_to_cube = {}
    simplex_to_cube_corner = {}
    current_cube = 0
    for simp in range(num):
        if not simplex_to_cube.has_key(simp):
            # Process the entire cube
            current_cube_corner = 0
            for simp_in_cube in _neighborhood(t, simp, (0, 1, 2)):
                simplex_to_cube[simp_in_cube] = current_cube

                if (simplex_to_color[simp_in_cube] and not
                    simplex_to_cube_corner.has_key(simp_in_cube)):

                    for simp_in_cube_corner in _neighborhood(t, simp_in_cube, (1, 2)):
                        simplex_to_cube_corner[simp_in_cube_corner] = current_cube_corner
                    current_cube_corner += 1

            current_cube += 1

    return simplex_to_cube, simplex_to_cube_corner

def _build_cubes_from_tets(numCubes):
    tess = NTriangulation()
    tets = [ tess.newTetrahedron() for i in range(5 * numCubes) ]
    
    for i in range(numCubes):
        for j in range(4):
            tets[5*i].joinTo(j, tets[5*i+1+j], NPerm4())

    return tess

def _perm(config0, config1):
    return NPerm4(config0[0],config1[0],
                  config0[1],config1[1],
                  config0[2],config1[2],
                  config0[3],config1[3])

def _tetrahedral_tessellation_from_cubical(t, start_color):
    num = t.getNumberOfTetrahedra()
    numCubes = num / 48

    tess = _build_cubes_from_tets(numCubes)

    simplex_to_color = _two_color_cubical_tessellation(t, start_color)
    
    if not _is_two_coloring_consistent(t, simplex_to_color):
        return None

    simplex_to_cube, simplex_to_colored_cube_corner = (
        _index_cubes_and_colored_cube_corners(t, simplex_to_color))

    def _get_tet_with_config_from_uncolored_simplex(i):
        simplex = t.getTetrahedron(i)
        cube = simplex_to_cube[i]
        verts = (
            simplex_to_colored_cube_corner[
                _follow_neighbors(simplex, (0,)    ).index()],
            simplex_to_colored_cube_corner[
                _follow_neighbors(simplex, (1,0 )  ).index()],
            simplex_to_colored_cube_corner[
                _follow_neighbors(simplex, (2,1,0 )).index()])
        remaining_vertex = 6 - sum(verts)
        config = (remaining_vertex, verts[0], verts[1], verts[2])
        
        tet = tess.getTetrahedron(5 * cube + 1 + config[0])
        return tet, config

    for i in range(num):
        if not simplex_to_color[i]:
            tet0, config0 = _get_tet_with_config_from_uncolored_simplex(i)
            if not tet0.adjacentTetrahedron(config0[3]):
                tet1, config1 = _get_tet_with_config_from_uncolored_simplex(
                    t.getTetrahedron(i).adjacentTetrahedron(3).index())
                
                tet0.joinTo(config0[3], tet1, _perm(config0, config1))
        
    return tess

def _follow_neighbors(tet, faces):
    for face in faces:
        tet = tet.adjacentTetrahedron(face)
    return tet


==> anc/tools/foundation.py <==
from regina import NTriangulation, NPerm4

def is_tetrahedral(t):
    """
    Returns true if all edges of a triangulation have order 6.
    """
    tet = t.getTetrahedron(0)
    for i in range(6):
        if tet.getEdge(i).getDegree() != 6:
            return False
    return True

def dual_tessellation(t):
    """
    Given a non-tetrahedral Platonic tessellation, returns its dual.
    """
    assert not is_tetrahedral(t), "Cannot dualize tetrahedral tessellation"

    return _apply_perm_to_triangulation(NPerm4(3,2,1,0), t)

def gap_symmetry_group_from_triangulation(trig):
    """
    Given a triangulation, returns the GAP representation of the combinatorial
    automorphism group.
    """
    _ensure_regina_version()
    isos = trig.findAllIsomorphisms(trig)
    
    perms = [ "PermList(%s)" % str(_perm_from_iso(iso)) for iso in isos ]
    return "Group(%s)" % ",".join(perms)


###############################################################################
# Implementation details

def _apply_perm_to_triangulation(perm, t):
    new_t = NTriangulation()
    new_tets = [ new_t.newTetrahedron()
                 for i in range(t.getNumberOfTetrahedra())]

    for i, tet in enumerate(t.getTetrahedra()):
        for f in range(4):
            if not new_tets[i].adjacentTetrahedron(perm[f]):
                new_tets[i].joinTo(
                    perm[f],
                    new_tets[tet.adjacentTetrahedron(f).index()],
                    NPerm4())

    assert t.isIsomorphicTo(new_t)

    return new_t

def _perm_from_iso(iso):
    return [4 * iso.tetImage(t) + iso.facePerm(t)[v] + 1
            for t in range(iso.getSourceTetrahedra())
            for v in range(4)]

def _ensure_regina_version():
    if not hasattr(NTriangulation, "findAllIsomorphisms"):
        print "Old version of Regina detected. The version currently in use "
        print "is lacking the following change: "
        print "http://sourceforge.net/u/matthiasgoerner/regina/ci/bae9206f484570e284da291e9b899072e0beb676/"
        print "As of 09/14/2015, there is no Regina release yet with this "
        print "change yet. You might need to compile your own Regina from "
        print "checked-out source."
        raise Exception("Regina versions lacks findAllIsomorphsims.")



==> anc/tools/morphisms.py <==
def find_morphisms(src, dst):
    """
    Finds all covering maps from the regina triangulation src to dst
    (covering maps preserving the triangulations, src is the larger
    space).

    >>> from regina import NExampleTriangulation
    >>> from regina import NTriangulation

    >>> A = NExampleTriangulation.figureEightKnotComplement()
    
    This finds all combinatorial automorphisms:
    >>> morphs = find_morphisms(A, A)
    >>> len(morphs)
    8

    A morphism is just a list of integers:
    >>> morphs[5]
    [5, 4, 7, 6, 1, 0, 3, 2]

    We index the vertex i of tetrahedron j by 4 * j + i.

    >>> morphs[5][7]
    2

    For the above morphism, the integer at position 7 = 4 * 1 + 3
    is 2 = 4 * 0 + 2.
    This means that the tetrahedron 1 is send to tetrahedron 0
    such that vertex 3 of it goes to vertex 2 of the other tetrahedron.

    This is the double cover of the figure-8 knot complement
    >>> Dcover = NTriangulation.fromIsoSig('eLMkbcdddhxqdu')
    >>> morphs2 = find_morphisms(Dcover, A)

    Thus we have morphisms
    >>> len(morphs2)
    8

    But not in the other way
    >>> find_morphisms(A, Dcover)
    []

    Two unrelated triangulations:
    >>> find_morphisms(A, NExampleTriangulation.poincareHomologySphere())
    []
    
    Some more tests:
    >>> morphs
    [[0, 1, 2, 3, 4, 5, 6, 7], [1, 0, 3, 2, 5, 4, 7, 6], [2, 3, 1, 0, 7, 6, 4, 5], [3, 2, 0, 1, 6, 7, 5, 4], [4, 5, 6, 7, 0, 1, 2, 3], [5, 4, 7, 6, 1, 0, 3, 2], [6, 7, 5, 4, 3, 2, 0, 1], [7, 6, 4, 5, 2, 3, 1, 0]]
    >>> morphs2
    [[0, 3, 1, 2, 5, 6, 7, 4, 6, 7, 5, 4, 3, 2, 1, 0], [1, 2, 0, 3, 4, 7, 6, 5, 7, 6, 4, 5, 2, 3, 0, 1], [2, 0, 3, 1, 6, 4, 5, 7, 4, 5, 6, 7, 0, 1, 3, 2], [3, 1, 2, 0, 7, 5, 4, 6, 5, 4, 7, 6, 1, 0, 2, 3], [4, 7, 5, 6, 1, 2, 3, 0, 2, 3, 1, 0, 7, 6, 5, 4], [5, 6, 4, 7, 0, 3, 2, 1, 3, 2, 0, 1, 6, 7, 4, 5], [6, 4, 7, 5, 2, 0, 1, 3, 0, 1, 2, 3, 4, 5, 7, 6], [7, 5, 6, 4, 3, 1, 0, 2, 1, 0, 3, 2, 5, 4, 6, 7]]

    """

    src_num_tet = src.getNumberOfTetrahedra()
    dst_num_tet = dst.getNumberOfTetrahedra()

    result = []

    # If the src triangulations doesn't have a multiple of tetrahedra
    # of the dst, bail with empty list
    if not src_num_tet % dst_num_tet == 0:
        return result

    # Iterate through all tets of dst
    for dst_tet_index in range(dst_num_tet):
        # Iterate through all perms
        for perm in NPerm4.S4:
            # Try to construct a morphism sending the first tetrahedron
            # to the tetrahedron dst using perm

            # We construct a partial morphism that is just as described
            # by filling it with None
            imgFirstTet  = [ 4 * dst_tet_index + perm[k] for k in range(4) ]
            imgOtherTets = (src_num_tet - 1) * [ None, None, None, None ]
            morphism = imgFirstTet + imgOtherTets

            # Try to extend the morphism, add result on success
            if _extend_morphism(morphism, src, dst) == "done":
                result.append(morphism)

    return result


###############################################################################
# Implementation details

def _extend_morphism(morphism, src, dst):
    """
    Extend the partial morphism (has None's) from src to dst until
    either finished (returning "done") or running into inconsistencies.
    """

    while True:
        # Try extending by one more tet
        result = _extend_morphism_by_one(morphism, src, dst)
        # If done, return result
        # If it returns "done", it means that the morphism was
        # full and it iterated through it to check consistency.
        if not result == "extended":
            return result

def _extend_morphism_by_one(morphism, src, dst):
    """
    Extend the partial morphism by one tetrahedron.
    """

    # Iterate through all tetrahedra in src

    for src_tet1_index in range(len(morphism) / 4):
        # The first src tetrahedron
        src_tet1 = src.getTetrahedron(src_tet1_index)
        # The four vertices of it
        src_tet1_verts = [ 0, 1, 2, 3 ]

        # Their images
        img_verts = [ morphism[4 * src_tet1_index + v]
                      for v in src_tet1_verts ]

        # If the morphisms assigns the first src tet an image, called
        # first dst tet, try to extend the morphism.
        if not None in img_verts:

            # The verts of the dst tet corresponding to the src tet verts
            dst_tet1_verts = [ v % 4 for v in img_verts ]
            # The index of dst tet
            dst_tet1_index = img_verts[0] / 4
            # The dst tet itself
            dst_tet1 = dst.getTetrahedron(dst_tet1_index)

            # Now try to extend the morphism by looking at the neighbor
            # of the src tet across face src_face_tet1.
            # src tet's neighbor (called second src tet) has to go to
            # the neighbor of dst tet along face dst_face_tet1.
            for src_face_tet1, dst_face_tet1  in zip(src_tet1_verts,
                                                     dst_tet1_verts):

                # The src tet's neighbor
                src_tet2 = src_tet1.adjacentTetrahedron(src_face_tet1)
                src_tet2_index = src.tetrahedronIndex(src_tet2)
                src_tet2_verts = [ src_tet1.adjacentGluing(src_face_tet1)[v]
                                   for v in src_tet1_verts ]
                
                # The dst tet's neighbor
                dst_tet2 = dst_tet1.adjacentTetrahedron(dst_face_tet1)
                dst_tet2_index = dst.tetrahedronIndex(dst_tet2)
                dst_tet2_verts = [ dst_tet1.adjacentGluing(dst_face_tet1)[v]
                                   for v in dst_tet1_verts ]

                # The morphism has to send src tet's neighbor to dst tet's
                # neighbor such that src_tet2_verts go to dst_tet2_verts.
                # We construct this slice of the morphism corresponding to
                # src tet.
                new_tet_morphism = 4 * [ None ]
                for k in range(4):
                    new_tet_morphism[src_tet2_verts[k]] = (
                        4 * dst_tet2_index + dst_tet2_verts[k])

                # And get the old slice of the morphism corresponding to
                # src tet.
                old_tet_morphism = morphism[
                    4 * src_tet2_index : 4 * src_tet2_index + 4]

                # If the morphism didn't assign the src tet's neighbor
                # anything, we extend the morphism.
                if None in old_tet_morphism:
                    morphism[4 * src_tet2_index : 4 * src_tet2_index + 4] = (
                        new_tet_morphism)
                    return "extended"
                
                # Otherwise, check whether the mapping of src tet's
                # neighbor we get using this face-pairing agrees with
                # that from a previous iteration.
                # If not, this does not produce a consistent morphism:
                if old_tet_morphism != new_tet_morphism:
                    return "inconsistent"

    # Iterated through, the morphism isn't partial and it is consistent.
    return "done"


==> anc/tools/readDataFiles.py <==
# Methods to parse the file format where each line is of the form
# Name ListOfIsomorphismSignatures IsometrySignature
#
# Example:
# otet08_0002 iLLLQPcceegfghhhiimaimimi ivvPQQcgfhfhgfghappppaaaa mvLLwMAQQdfeihgjlkkjlloafaofoqfofaq

import re

def parse_line(line):
    l = [ isoSig.strip() for isoSig in line.split() if isoSig.strip() ]
    return l[0], l[1:-1], l[-1]

# Parse such a file, result is a list of triples
#   (name, list of isomorphism signatures, isometry signature)
def parse_text(lines):
    return [ parse_line(line) for line in lines.split('\n') if line.strip() ]

_solid_dict = {'tet'  : 'Tetrahedra',
               'oct'  : 'Octahedra',
               'cube' : 'Cubes',
               'dode' : 'Dodecahedra',
               'ico'  : 'Icosahedra'
               }
               

# From a name such as otet06_0003 and returns ("Tetrahedra", 6)
def get_solid_and_number(name):
    solid, closed, number = re.match('[no]([a-z]+?)(cld)?(\d+)_\d+', name).groups()
    return _solid_dict[solid], int(number)

fake_isometry_signature_prefix = 'fake__'


==> anc/tools/showProperties.py <==
from regina import NTriangulation

from censusDatabase import CensusDatabase, kindToSymbol
from tessellationProperties import tessellation_properties
from cubical import cubical_tessellation_to_tetrahedral_tessellations
import readDataFiles

import sys
import re

def print_properties(name):

    print "Properties of %s" % name,

    isCubical = re.match('[no]cube\d+_\d+', name)
    isTetrahedral = re.match('[no]tet\d+_\d+', name)

    entry = CensusDatabase.get_entry(name)

    tet_entry = None

    if isCubical:
        db = CensusDatabase.get('namedIsometric_%s336_up' % name[0])
        if entry[2] in db.isometrySigToIndex:
            tet_entry = db.entries[db.isometrySigToIndex[entry[2]]]
            print "  (isometric to %s)" % tet_entry[0],

    isosig_to_coarsend_cube = {}

    if isTetrahedral:
        db = CensusDatabase.get('namedIsometric_%s436_up' % name[0])
        if entry[2] in db.isometrySigToIndex:
            cube_entry = db.entries[db.isometrySigToIndex[entry[2]]]
            print "  (isometric to %s)" % cube_entry[0],
            
            for i, isoSig in enumerate(cube_entry[1]):
                cubical = NTriangulation.fromIsoSig(isoSig)
                tetrahedrals = (
                    cubical_tessellation_to_tetrahedral_tessellations(cubical))
                if tetrahedrals:
                    for tetrahedral in tetrahedrals:
                        key = tetrahedral.isoSig()
                        value = '%s#%d' % (cube_entry[0], i)
                        isosig_to_coarsend_cube.setdefault(
                            key, set()).add(value)

    print


    print "  Number of tessellations: %d" % len(entry[1])

    canonical = (
        NTriangulation.fromIsoSig(entry[2])
        if not readDataFiles.fake_isometry_signature_prefix in entry[2]
        else None)
    if canonical:
        isomets   = len(canonical.findAllIsomorphisms(canonical))

        

    for i, isoSig in enumerate(entry[1]):
        trig = NTriangulation.fromIsoSig(isoSig)

        print "  %s#%d: " % (name, i),
        properties = tessellation_properties(trig)

        for k in ['self_dual', 'regular', 'chiral']:

            print k,
            if properties[k]:
                print " YES  ",
            else:
                print " -    ",

        if canonical:
            print "hidesSyms",
            comb_isos = len(trig.findAllIsomorphisms(trig))

            if comb_isos != isomets:
                print " YES  (%3d/%3d)" % (comb_isos, isomets),
            else:
                print " -    (    %3d)" % isomets,

        if tet_entry:
            tetrahedrals = cubical_tessellation_to_tetrahedral_tessellations(
                trig)
            if tetrahedrals:
                names = set()
                for tetrahedral in tetrahedrals:
                    try:
                        index = tet_entry[1].index(tetrahedral.isoSig())
                        names.add('%s#%d' % (tet_entry[0], index))
                    except ValueError:
                        pass
                names = sorted(names)
                if names:
                    print "  (subdivides to %s)" % (', '.join(names)),

        if isoSig in isosig_to_coarsend_cube:
            print "  (coarsens to %s)" % (
                ', '.join(sorted(isosig_to_coarsend_cube[isoSig]))),

        print
    print
    print
    
if __name__ == '__main__':
    if len(sys.argv) == 1:
        print "Usage: python showProperties.py MANIFOLDNAME [MANIFOLDNAME] ..."
        print "  e.g. python showProperties.py otet05_00001"
        print "       python showProperties.py CENSUSNAME"
        print "  e.g. python showProperties.py ocube"
        sys.exit(1)

    if (len(sys.argv) == 2 and
        sys.argv[1][0] in 'on' and
        sys.argv[1][1:] in kindToSymbol):

        db = CensusDatabase.get('namedIsometric_%s%s_up_to' % (
                sys.argv[1][0], kindToSymbol[sys.argv[1][1:]]))
        for entry in db.entries:
            print_properties(entry[0])
    else:
        for name in sys.argv[1:]:
            print_properties(name)



==> anc/tools/tessellationProperties.py <==
import foundation

from regina import NPerm4, NTriangulation

def tessellation_properties(t):
    """
    Given tetrahedral tessellation or a barycentric subdivision of a Platonic
    tessellation, returns a dictionary
    {
       'self_dual': BOOLEAN,
       'regular': BOOLEAN,
       'chiral': BOOLEAN
    }

    Note a tessellation can be chiral while the manifold is amphicheiral.
    """

    if foundation.is_tetrahedral(t):
        return _tetrahedral_tessellation_properties(t)
    else:
        return _nontetrahedral_tessellation_properties(t)

###############################################################################
# Implementation details

def _nonorientable_tetrahedral_tessellation_properties(t):
    foundation._ensure_regina_version()
    return {
        'self_dual': False,
        'regular': len(t.findAllIsomorphisms(t)) == 24 * t.getNumberOfTetrahedra(),
        'chiral': False
        }

def _orientable_tetrahedral_tessellation_properties(t):
    foundation._ensure_regina_version()
    tcopy = NTriangulation(t)
    tcopy.orient()
    isos = tcopy.findAllIsomorphisms(tcopy)
    chiral = not any([iso.facePerm(0).sign() < 0 for iso in isos])
    symTet = 12 if chiral else 24

    return {
        'self_dual': False,
        'regular': len(isos) == symTet * t.getNumberOfTetrahedra(),
        'chiral': chiral
        }

def _tetrahedral_tessellation_properties(t):
    if t.isOrientable():
        return _orientable_tetrahedral_tessellation_properties(t)
    else:
        return _nonorientable_tetrahedral_tessellation_properties(t)

def _indices_of_all_right_handed_simplices(t):
    pending_right_handed_simplices = [ 0 ]
    all_right_handed_simplices = set()
    while pending_right_handed_simplices:
        next_right_handed_simplex = pending_right_handed_simplices.pop()
        if not next_right_handed_simplex in all_right_handed_simplices:
            all_right_handed_simplices.add(next_right_handed_simplex)
            for face0 in range(4):
                for face1 in range(4):
                    neighbor_of_neighbor = (
                        t.getTetrahedron(next_right_handed_simplex)
                         .adjacentTetrahedron(face0)
                         .adjacentTetrahedron(face1)
                         .index())
                    pending_right_handed_simplices.append(neighbor_of_neighbor)
    return all_right_handed_simplices

def _split_isomorphisms_by_permutation(isos):
    isos_identity = []
    isos_flip = []
    for iso in isos:
        if iso.facePerm(0) == NPerm4():
            isos_identity.append(iso)
        else:
            isos_flip.append(iso)
    return isos_identity, isos_flip

def _images_of_zero_simplex(isos):
    return set([iso.simpImage(0) for iso in isos])

def _nontetrahedral_tessellation_properties(t):
    foundation._ensure_regina_version()
    right_handed_simplices = _indices_of_all_right_handed_simplices(t)
    isos = t.findAllIsomorphisms(t)
    isos_identity, isos_flip = _split_isomorphisms_by_permutation(isos)
    images_of_zero_simplex_identity = _images_of_zero_simplex(isos_identity)
    
    return {
        'self_dual' :  bool(isos_flip),
        'regular' : right_handed_simplices.issubset(
            images_of_zero_simplex_identity),
        'chiral' : t.isOrientable() and not (
             images_of_zero_simplex_identity.difference(right_handed_simplices))
        }

